Ohta-Kawasaki energy for amphiphiles: asymptotics and phase-field simulations

We study the minimizers of a degenerate case of the Ohta-Kawasaki energy, defined as the sum of the perimeter and a Coulombic nonlocal term. We start by investigating radially symmetric candidates which give us insights into the asymptotic behaviors of energy minimizers in the large mass limit. In order to numerically study the problems that are analytically challenging, we propose a phase-field reformulation which is shown to Gamma-converge to the original sharp interface model. Our phase-field simulations and asymptotic results suggest that the energy minimizers exhibit behaviors similar to the self-assembly of amphiphiles, including the formation of lipid bilayer membranes.

==> images/LipidMismatch.m <==
close all; figure; hold on;
set(gca,'Position',[0 0 1 1]);
set(gcf,'Position', [550 10 880 187],...
    'PaperUnits','Points','PaperSize',[881 188]);
axis([0.5 110-0.2 8.3 31.5]); axis equal; axis off;

text(21,23,'a','FontName','Times','FontSize',23);
text(50,18,'b','FontName','Times','FontSize',23);
text(78.5,19.5,'c','FontName','Times','FontSize',23);
text(99.3,22.1,'d','FontName','Times','FontSize',23);

x = zeros(1,30*2*4);
y = zeros(1,30*2*4);
angle = zeros(1,30*2*4);
hollow = zeros(1,30*2*4,'logical');
splay = zeros(1,30*2*4);
LW = zeros(2,30*2*4);

index = 0;

for i = 1:30
    index = index + 1;
    angle(index) = 3*pi/2;
    x(index) = 1.4*i;
    y(index) = -16.4+(44.05+3);
    hollow(index) = false;
    splay(index) = 1;
    LW(:,index) = [1,1];
end
for i = 1:30
    index = index + 1;
    angle(index) = pi/2;
    x(index) = 1.4*i;
    y(index) = -16.4+(40.25+3);
    hollow(index) = true;
    splay(index) = 1;
    LW(:,index) = [1,1];
end

for i = 1:30
    index = index + 1;
    angle(index) = i*2*pi/212-pi/2-2*pi/212;
    x(index) = 65.5+2+(44.05+3)*cos(angle(index)+pi);
    y(index) = -16.4+(44.05+3)*sin(angle(index)+pi);
    hollow(index) = false;
    splay(index) = 1;
    LW(:,index) = [1,1];
end
for i = 1:30
    index = index + 1;
    angle(index) = i*2*pi/195+pi/2-2*pi/195;
    x(index) = 65.5+2+(40.25+3)*cos(angle(index));
    y(index) = -16.4+(40.25+3)*sin(angle(index));
    hollow(index) = true;
    splay(index) = 1;
    LW(:,index) = [1,1];
end

for i = 1:30
    index = index + 1;
    angle(index) = i*2*pi/41-pi/2-2*pi/41;
    x(index) = 79+10.3*cos(angle(index)+pi);
    y(index) = 20-0.6+10.3*sin(angle(index)+pi);
    hollow(index) = false;
    splay(index) = 1;
    LW(:,index) = [1/1.17,1.17];
end
for i = 1:30
    index = index + 1;
    angle(index) = i*2*pi/32+pi/2-2*pi/32;
    x(index) = 79+6.47*cos(angle(index));
    y(index) = 20-0.6+6.47*sin(angle(index));
    hollow(index) = true;
    splay(index) = 1;
    LW(:,index) = [1.2,1/1.2];
end

for i = 1:36
    index = index + 1;
    angle(index) = i*2*pi/36+3*pi/2-2*pi/36;
    x(index) = 100+8.81*cos(angle(index)+pi);
    y(index) = 22+8.81*sin(angle(index)+pi);
    if i <= 30
        hollow(index) = false;
    else
        hollow(index) = true;
    end
    splay(index) = 1;
    LW(:,index) = [1/1.15,1.15];
end
for i = 1:24
    index = index + 1;
    angle(index) = i*2*pi/24-2*pi/24;
    x(index) = 100+5*cos(angle(index));
    y(index) = 22+5*sin(angle(index));
    hollow(index) = true;
    splay(index) = 1;
    LW(:,index) = [1.2,1/1.2];
end

angle = reshape(angle,1,1,[]);
splay = reshape(splay,1,1,[])*0.01;
l = pagemtimes([pagemtimes([0 0.15; 1.7 0.3],[cos(splay) sin(splay);-sin(splay)...
    cos(splay)]); pagemtimes([0 -0.15; 1.7 -0.3],[cos(splay) -sin(splay);...
    sin(splay)  cos(splay)])],[cos(angle) sin(angle); -sin(angle)  cos(angle)]);

r = 1;
plot(x+r*squeeze(l(1:2,1,:)),y+r*squeeze(l(1:2,2,:)),'Color',[211, 95,183]/255,'LineWidth',1.5);
plot(x+r*squeeze(l(3:4,1,:)),y+r*squeeze(l(3:4,2,:)),'Color',[211, 95,183]/255,'LineWidth',1.5);

angle = reshape(angle,1,[]);
patch(x+[1 1;1 -1;-1 -1;-1 1]/2*[LW(1,:).*cos(angle);LW(2,:).*sin(angle)],y+[1 -1;1 1;-1 1;...
    -1 -1]/2*[LW(1,:).*sin(angle);LW(2,:).*cos(angle)],[220,220, 98]/255,'EdgeColor',[220,220, 98]/255*0.9,'LineWidth',1);

x = x(hollow); y = y(hollow); angle = angle(hollow); LW = 0.55*LW(:,hollow);
patch(x+[1 1;1 -1;-1 -1;-1 1]/2*[LW(1,:).*cos(angle);LW(2,:).*sin(angle)],y+[1 -1;1 1;-1 1;...
    -1 -1]/2*[LW(1,:).*sin(angle);LW(2,:).*cos(angle)],'w','EdgeColor',[220,220, 98]/255*0.95,'LineWidth',1);

==> images/Morphology.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    146919,       3262]
NotebookOptionsPosition[    142125,       3172]
NotebookOutlinePosition[    142592,       3191]
CellTagsIndexPosition[    142549,       3188]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Minimize", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "\[Pi]", 
         SqrtBox[
          RowBox[{"m", "/", "\[Pi]"}]]}], "+", 
        RowBox[{"\[Gamma]", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Zeta]", 
          RowBox[{"-", "2"}]], 
         RowBox[{"(", 
          RowBox[{"\[Zeta]", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Zeta]", "+", "1"}], ")"}], 
            RowBox[{"Log", "[", 
             RowBox[{"\[Zeta]", "+", "1"}], "]"}]}], "-", "\[Zeta]"}], ")"}], 
         
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "/", "\[Pi]"}], ")"}], "2"], "/", "8"}]}]}], ")"}], 
      "/", "m"}], ",", "m"}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"\[Zeta]", ">", "0"}], "&&", 
     RowBox[{"m", ">", "0"}], "&&", 
     RowBox[{"\[Gamma]", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], ">", "\[Zeta]"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9024161830404873`*^9, 3.902416375001512*^9}, {
  3.9024164159363813`*^9, 3.9024164229128304`*^9}, {3.902416506102581*^9, 
  3.902416528102325*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"969f11b6-803f-49a4-b63b-7169fb5cf674"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"27", " ", "\[Gamma]", " ", "\[Zeta]"}], "+", 
       RowBox[{"27", " ", "\[Gamma]", " ", 
        SuperscriptBox["\[Zeta]", "2"]}], "-", 
       RowBox[{"27", " ", "\[Gamma]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
       RowBox[{"54", " ", "\[Gamma]", " ", "\[Zeta]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
       RowBox[{"27", " ", "\[Gamma]", " ", 
        SuperscriptBox["\[Zeta]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Zeta]", "2"], " ", 
        SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "256"}], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["\[Zeta]", "4"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"27", " ", "\[Gamma]", " ", "\[Zeta]"}], "+", 
               RowBox[{"27", " ", "\[Gamma]", " ", 
                SuperscriptBox["\[Zeta]", "2"]}], "-", 
               RowBox[{"27", " ", "\[Gamma]", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
               RowBox[{"54", " ", "\[Gamma]", " ", "\[Zeta]", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
               RowBox[{"27", " ", "\[Gamma]", " ", 
                SuperscriptBox["\[Zeta]", "2"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Zeta]", "2"], " ", 
                SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}], "2"],
           " ", "#1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "\[Pi]", " ", "\[Gamma]", " ", 
             SuperscriptBox["\[Zeta]", "3"], " ", 
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"27", " ", "\[Gamma]", " ", "\[Zeta]"}], "+", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  SuperscriptBox["\[Zeta]", "2"]}], "-", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"54", " ", "\[Gamma]", " ", "\[Zeta]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  SuperscriptBox["\[Zeta]", "2"], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Zeta]", "2"], " ", 
                  SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}], 
            "+", 
            RowBox[{"16", " ", "\[Pi]", " ", "\[Gamma]", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"27", " ", "\[Gamma]", " ", "\[Zeta]"}], "+", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  SuperscriptBox["\[Zeta]", "2"]}], "-", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"54", " ", "\[Gamma]", " ", "\[Zeta]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  SuperscriptBox["\[Zeta]", "2"], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Zeta]", "2"], " ", 
                  SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}], 
            "-", 
            RowBox[{"16", " ", "\[Pi]", " ", "\[Gamma]", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "\[Zeta]"}], "]"}], " ", 
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"27", " ", "\[Gamma]", " ", "\[Zeta]"}], "+", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  SuperscriptBox["\[Zeta]", "2"]}], "-", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"54", " ", "\[Gamma]", " ", "\[Zeta]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  SuperscriptBox["\[Zeta]", "2"], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Zeta]", "2"], " ", 
                  SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}], 
            "-", 
            RowBox[{"32", " ", "\[Pi]", " ", "\[Gamma]", " ", 
             SuperscriptBox["\[Zeta]", "3"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "\[Zeta]"}], "]"}], " ", 
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"27", " ", "\[Gamma]", " ", "\[Zeta]"}], "+", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  SuperscriptBox["\[Zeta]", "2"]}], "-", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"54", " ", "\[Gamma]", " ", "\[Zeta]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  SuperscriptBox["\[Zeta]", "2"], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Zeta]", "2"], " ", 
                  SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}], 
            "-", 
            RowBox[{"16", " ", "\[Pi]", " ", "\[Gamma]", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "\[Zeta]"}], "]"}], " ", 
             RowBox[{"Root", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"27", " ", "\[Gamma]", " ", "\[Zeta]"}], "+", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  SuperscriptBox["\[Zeta]", "2"]}], "-", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"54", " ", "\[Gamma]", " ", "\[Zeta]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
                 RowBox[{"27", " ", "\[Gamma]", " ", 
                  SuperscriptBox["\[Zeta]", "2"], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Zeta]", "2"], " ", 
                  SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}]}],
            ")"}], " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Zeta]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Zeta]", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Zeta]", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", "\[Zeta]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Zeta]", "3"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "\[Zeta]"}], "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", "\[Zeta]", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "\[Zeta]"}], "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "\[Zeta]"}], "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Zeta]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "\[Zeta]"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "\[Zeta]"}], "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.902416329063168*^9, 3.902416375572377*^9}, 
   3.90241642455928*^9, {3.9024165105921907`*^9, 3.902416529106905*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"aba78f97-8a55-4e11-a484-d53d2e5aa301"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"27", " ", "\[Gamma]", " ", "\[Zeta]"}], "+", 
        RowBox[{"27", " ", "\[Gamma]", " ", 
         SuperscriptBox["\[Zeta]", "2"]}], "-", 
        RowBox[{"27", " ", "\[Gamma]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
        RowBox[{"54", " ", "\[Gamma]", " ", "\[Zeta]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", 
        RowBox[{"27", " ", "\[Gamma]", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RadicalBox[
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "27"}], " ", "\[Gamma]", " ", "\[Zeta]"}], "-", 
        RowBox[{"27", " ", "\[Gamma]", " ", 
         SuperscriptBox["\[Zeta]", "2"]}], "+", 
        RowBox[{"27", " ", "\[Gamma]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
        RowBox[{"54", " ", "\[Gamma]", " ", "\[Zeta]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
        RowBox[{"27", " ", "\[Gamma]", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], 
       SuperscriptBox["\[Zeta]", "2"]], "3",
      MultilineFunction->None,
      SurdForm->True]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", " ", ",", "1", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]", ",", "1", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.902416585080171*^9, {3.902416646548493*^9, 3.902416704438583*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"cfbeb0fa-0953-4c18-b472-35972523ffff"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyFnHuwVdV5wA9PxfhAVHwRfHA1MS22sYYmZrcwCaY5nWSmJY/aoGmtWmP0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    "], {{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[
         TagBox[{Polygon3DBox[CompressedData["
1:eJwtmWXAVsUWhd9zZlTEAFFRUUQMwMICJQTpblCkQ5SUDiVFSkKkLEKRkLLA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            "]], Polygon3DBox[CompressedData["
1:eJwtmnnAVtMWxs/e+5iniCSiQSUaJCUJlSEhKlPKUBlDpVGpNKe5DIVKJZVK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            "]], Polygon3DBox[CompressedData["
1:eJwt1nf81fMeB/Dz+7X3oKKicUuDFlrSEA2VUlpa2lea2tLUVBGihei2iUoa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            "]]},
          Annotation[#, "Charting`Private`Tag$12460#1"]& ]],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0bkrgGEcwPHXfV+ZpMgmxSrFKsWkLGxMDKyMJmbCHyBmic19WyT3fSTJ
Obgl8XnK8H0/b/16335PT1FzR317TBRF3XpXeH/WlQZioyibwyzkOMs4zypu
so7nbOIT2/jDLqbHRVEv8znEEo6ygpOs4RJneMNPbetVD5q2zE6Yc5ez3OMc
98MePOACD7nIIy7xmMs84QpPucozrvGc67xgn31v+aVLvelRLfbaYgMXWc0J
lnOExRxkHnuYyk5++19rOAMbecpabrAynIOlHGMBp3x3zQ9l6UX3yrVfJnOY
EWZMZwbTmMZUpjCFSUxmApMYx8Rwp0zgr+LD/YRZ2FNWiPo97v7v/w+EDEiv

        "]]}, 
      {GrayLevel[0.2], 
       Line3DBox[{661, 954, 458, 660, 1048, 868, 662, 1049, 869, 663, 1050, 
        870, 664, 1051, 871, 665, 1052, 872, 666, 1053, 873, 667, 465, 668, 
        1054, 874, 669, 1055, 875, 670, 1056, 876, 671, 1057, 877, 672, 1058, 
        878, 673, 1221, 955, 879, 956}], 
       Line3DBox[{675, 960, 1133, 674, 472, 676, 1059, 880, 677, 1060, 881, 
        678, 1061, 882, 679, 1062, 883, 680, 1063, 884, 681, 961, 1134, 682, 
        479, 683, 1064, 885, 684, 1065, 886, 685, 1066, 887, 686, 1067, 888, 
        687, 1068, 889, 688}], 
       Line3DBox[{690, 962, 1135, 689, 963, 1136, 691, 487, 692, 1069, 890, 
        693, 1070, 891, 694, 1071, 892, 695, 1072, 893, 696, 964, 1137, 697, 
        965, 1138, 698, 966, 1139, 699, 1073, 894, 700, 1074, 895, 701, 1075, 
        896, 702, 1076, 897, 703}], 
       Line3DBox[{705, 967, 1140, 704, 968, 1141, 706, 969, 1142, 707, 502, 
        708, 1077, 898, 709, 1078, 899, 710, 1079, 900, 711, 970, 1143, 712, 
        971, 1144, 713, 972, 1145, 714, 973, 1146, 715, 1080, 901, 716, 1081, 
        902, 717, 1082, 903, 718}], 
       Line3DBox[{720, 974, 1147, 719, 975, 1148, 721, 976, 1149, 722, 977, 
        1150, 723, 517, 724, 1083, 904, 725, 1084, 905, 726, 978, 1151, 727, 
        979, 1152, 728, 980, 1153, 729, 981, 1154, 730, 982, 1155, 731, 1085, 
        906, 732, 1086, 907, 733}], 
       Line3DBox[{735, 983, 1156, 734, 984, 1157, 736, 985, 1158, 737, 986, 
        1159, 738, 987, 1160, 739, 532, 740, 1087, 908, 741, 988, 1161, 742, 
        989, 1162, 743, 990, 1163, 744, 991, 1164, 745, 992, 1165, 746, 539, 
        747, 1088, 909, 748}], 
       Line3DBox[{106, 347, 107, 348, 108, 349, 109, 350, 110, 351, 111, 352, 
        112, 353, 113, 354, 114, 355, 115, 356, 116, 357, 117, 358, 118, 359, 
        119, 360, 120}], 
       Line3DBox[{750, 993, 1166, 749, 994, 1167, 751, 995, 1168, 752, 996, 
        1169, 753, 997, 1170, 754, 998, 1171, 755, 547, 756, 999, 1172, 757, 
        1000, 1173, 758, 1001, 1174, 759, 1002, 1175, 760, 1003, 1176, 761, 
        1004, 1177, 762, 1089, 910, 763}], 
       Line3DBox[{765, 555, 764, 1090, 911, 766, 1091, 912, 767, 1092, 913, 
        768, 1093, 914, 769, 1094, 915, 770, 1095, 916, 771, 562, 772, 1096, 
        917, 773, 1097, 918, 774, 1098, 919, 775, 1099, 920, 776, 1100, 921, 
        777, 1101, 922, 778}], 
       Line3DBox[{780, 1005, 1178, 779, 570, 781, 1102, 923, 782, 1103, 924, 
        783, 1104, 925, 784, 1105, 926, 785, 1106, 927, 786, 1006, 1179, 787, 
        577, 788, 1107, 928, 789, 1108, 929, 790, 1109, 930, 791, 1110, 931, 
        792, 1111, 932, 793}], 
       Line3DBox[{795, 1007, 1180, 794, 1008, 1181, 796, 585, 797, 1112, 933, 
        798, 1113, 934, 799, 1114, 935, 800, 1115, 936, 801, 1009, 1182, 802, 
        1010, 1183, 803, 592, 804, 1116, 937, 805, 1117, 938, 806, 1118, 939, 
        807, 1119, 940, 808}], 
       Line3DBox[{810, 1011, 1184, 809, 1012, 1185, 811, 1013, 1186, 812, 
        1120, 941, 813, 1121, 942, 814, 1122, 943, 815, 1123, 944, 816, 1014, 
        1187, 817, 1015, 1188, 818, 1016, 1189, 819, 607, 820, 1124, 945, 821,
         1125, 946, 822, 1126, 947, 823}], 
       Line3DBox[{825, 1017, 1190, 824, 1018, 1191, 826, 1019, 1192, 827, 
        1020, 1193, 828, 615, 829, 1127, 948, 830, 1128, 949, 831, 1021, 1194,
         832, 1022, 1195, 833, 1023, 1196, 834, 1024, 1197, 835, 622, 836, 
        1129, 950, 837, 1130, 951, 838}], 
       Line3DBox[{840, 1025, 1198, 839, 1026, 1199, 841, 1027, 1200, 842, 
        1028, 1201, 843, 1029, 1202, 844, 630, 845, 1131, 952, 846, 1030, 
        1203, 847, 1031, 1204, 848, 1032, 1205, 849, 1033, 1206, 850, 1034, 
        1207, 851, 637, 852, 1132, 953, 853}], 
       Line3DBox[{867, 959, 656, 866, 1220, 1046, 865, 1219, 1045, 864, 1218, 
        1044, 863, 1217, 1043, 862, 1216, 1042, 861, 1215, 1041, 860, 1214, 
        1040, 859, 1213, 1039, 858, 1212, 1038, 857, 1211, 1037, 856, 1210, 
        1036, 855, 1209, 1035, 854, 1047, 1208, 957, 958}]}, 
      {GrayLevel[0.2], 
       Line3DBox[{251, 459, 1048, 252, 472, 278, 1136, 486, 292, 1141, 500, 
        306, 1148, 514, 320, 1157, 528, 334, 1167, 542, 348, 556, 1090, 362, 
        570, 376, 1181, 584, 390, 1185, 598, 404, 1191, 612, 418, 1199, 626, 
        432, 1209, 640, 446}], 
       Line3DBox[{253, 460, 1049, 254, 473, 1059, 279, 487, 293, 1142, 501, 
        307, 1149, 515, 321, 1158, 529, 335, 1168, 543, 349, 557, 1091, 363, 
        571, 1102, 377, 585, 391, 1186, 599, 405, 1192, 613, 419, 1200, 627, 
        433, 1210, 641, 447}], 
       Line3DBox[{255, 461, 1050, 256, 474, 1060, 280, 488, 1069, 294, 502, 
        308, 1150, 516, 322, 1159, 530, 336, 1169, 544, 350, 558, 1092, 364, 
        572, 1103, 378, 586, 1112, 392, 600, 1120, 406, 1193, 614, 420, 1201, 
        628, 434, 1211, 642, 448}], 
       Line3DBox[{257, 462, 1051, 258, 475, 1061, 281, 489, 1070, 295, 503, 
        1077, 309, 517, 323, 1160, 531, 337, 1170, 545, 351, 559, 1093, 365, 
        573, 1104, 379, 587, 1113, 393, 601, 1121, 407, 615, 421, 1202, 629, 
        435, 1212, 643, 449}], 
       Line3DBox[{259, 463, 1052, 260, 476, 1062, 282, 490, 1071, 296, 504, 
        1078, 310, 518, 1083, 324, 532, 338, 1171, 546, 352, 560, 1094, 366, 
        574, 1105, 380, 588, 1114, 394, 602, 1122, 408, 616, 1127, 422, 630, 
        436, 1213, 644, 450}], 
       Line3DBox[{261, 464, 1053, 262, 477, 1063, 283, 491, 1072, 297, 505, 
        1079, 311, 519, 1084, 325, 533, 1087, 339, 547, 353, 561, 1095, 367, 
        575, 1106, 381, 589, 1115, 395, 603, 1123, 409, 617, 1128, 423, 631, 
        1131, 437, 1214, 645, 451}], 
       Line3DBox[{8, 667, 23, 681, 38, 696, 53, 711, 68, 726, 83, 741, 98, 
        756, 113, 771, 128, 786, 143, 801, 158, 816, 173, 831, 188, 846, 203, 
        860, 218}], 
       Line3DBox[{263, 465, 264, 1134, 478, 284, 1137, 492, 298, 1143, 506, 
        312, 1151, 520, 326, 1161, 534, 340, 1172, 548, 354, 562, 368, 1179, 
        576, 382, 1182, 590, 396, 1187, 604, 410, 1194, 618, 424, 1203, 632, 
        438, 1215, 646, 452}], 
       Line3DBox[{265, 466, 1054, 266, 479, 285, 1138, 493, 299, 1144, 507, 
        313, 1152, 521, 327, 1162, 535, 341, 1173, 549, 355, 563, 1096, 369, 
        577, 383, 1183, 591, 397, 1188, 605, 411, 1195, 619, 425, 1204, 633, 
        439, 1216, 647, 453}], 
       Line3DBox[{267, 467, 1055, 268, 480, 1064, 286, 1139, 494, 300, 1145, 
        508, 314, 1153, 522, 328, 1163, 536, 342, 1174, 550, 356, 564, 1097, 
        370, 578, 1107, 384, 592, 398, 1189, 606, 412, 1196, 620, 426, 1205, 
        634, 440, 1217, 648, 454}], 
       Line3DBox[{269, 468, 1056, 270, 481, 1065, 287, 495, 1073, 301, 1146, 
        509, 315, 1154, 523, 329, 1164, 537, 343, 1175, 551, 357, 565, 1098, 
        371, 579, 1108, 385, 593, 1116, 399, 607, 413, 1197, 621, 427, 1206, 
        635, 441, 1218, 649, 455}], 
       Line3DBox[{271, 469, 1057, 272, 482, 1066, 288, 496, 1074, 302, 510, 
        1080, 316, 1155, 524, 330, 1165, 538, 344, 1176, 552, 358, 566, 1099, 
        372, 580, 1109, 386, 594, 1117, 400, 608, 1124, 414, 622, 428, 1207, 
        636, 442, 1219, 650, 456}], 
       Line3DBox[{273, 470, 1058, 274, 483, 1067, 289, 497, 1075, 303, 511, 
        1081, 317, 525, 1085, 331, 539, 345, 1177, 553, 359, 567, 1100, 373, 
        581, 1110, 387, 595, 1118, 401, 609, 1125, 415, 623, 1129, 429, 637, 
        443, 1220, 651, 457}], 
       Line3DBox[{275, 653, 1221, 654, 276, 484, 1068, 290, 498, 1076, 304, 
        512, 1082, 318, 526, 1086, 332, 540, 1088, 346, 554, 1089, 360, 568, 
        1101, 374, 582, 1111, 388, 596, 1119, 402, 610, 1126, 416, 624, 1130, 
        430, 638, 1132, 444, 656, 657, 658}], 
       Line3DBox[{445, 639, 655, 1208, 431, 625, 1198, 417, 611, 1190, 403, 
        597, 1184, 389, 583, 1180, 375, 569, 1178, 361, 555, 347, 541, 1166, 
        333, 527, 1156, 319, 513, 1147, 305, 499, 1140, 291, 485, 1135, 277, 
        471, 1133, 250, 458, 652, 659}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJy1XHlgjsfWf+1LKNqI2BMiu0gi+/K8SRAEscRau6K9dlW9iqJKa22j0k3V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     "]], {}},
  Axes->True,
  AxesLabel->{None, None, None},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{327.2690176268664, 179.04694950272045`},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{{1, 10}, {1, 10}, {-4.440892098500626*^-16, 
    1.3322676295501878`*^-15}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{3.155177002623067, -0.9243626867735542, 0.8002572745181947},
  ViewVertical->{-0.22695828365169857`, 0.06649128359118577, 
   0.9716320531395986}]], "Output",
 CellChangeTimes->{{3.902416646885902*^9, 3.9024166530420513`*^9}, {
  3.902416685354415*^9, 3.9024167047431393`*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"2aa46c64-edd7-4dcf-9f2a-b3b7d017ad52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RadicalBox[
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "27"}], " ", "\[Gamma]", " ", "\[Zeta]"}], "-", 
      RowBox[{"27", " ", "\[Gamma]", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      RowBox[{"27", " ", "\[Gamma]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
      RowBox[{"54", " ", "\[Gamma]", " ", "\[Zeta]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "+", 
      RowBox[{"27", " ", "\[Gamma]", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], 
     SuperscriptBox["\[Zeta]", "2"]], "3",
    MultilineFunction->None,
    SurdForm->True]}], "]"}]], "Input",
 CellChangeTimes->{{3.902416717728281*^9, 3.902416731971057*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"209f6f08-53b8-4fb0-9720-1d046982b1e8"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  RadicalBox[
   FractionBox[
    RowBox[{"\[Gamma]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Zeta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], 
    SuperscriptBox["\[Zeta]", "2"]], "3",
   MultilineFunction->None,
   SurdForm->True]}]], "Output",
 CellChangeTimes->{{3.902416719924267*^9, 3.902416732484765*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"138727b3-bc22-4626-8ec6-0f8b9620ead2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["E", "m"], "\[Rule]", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RadicalBox[
    FractionBox[
     RowBox[{"\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Zeta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], 
     SuperscriptBox["\[Zeta]", "2"]], "3",
    MultilineFunction->None,
    SurdForm->True]}]}]], "Input",
 CellChangeTimes->{{3.902416745155794*^9, 3.902416747204207*^9}, {
  3.902417069646394*^9, 
  3.902417072011238*^9}},ExpressionUUID->"b262a3e1-1726-4d74-85ef-\
cc8a4e85a2da"],

Cell[BoxData[
 RowBox[{"m", "\[Rule]", 
  RowBox[{"4", " ", "\[Pi]", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], "-", "\[Zeta]"}], ")"}], 
      SuperscriptBox["\[Zeta]", 
       RowBox[{"-", "2"}]]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], "/", "3"}]]}]}]], "Input",
 CellChangeTimes->{{3.902417144926681*^9, 
  3.902417190266387*^9}},ExpressionUUID->"71b977c4-5968-4988-8897-\
e848afcc5847"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Pi]", 
            SqrtBox[
             RowBox[{"m", "/", "\[Pi]"}]]}], "+", 
           RowBox[{"\[Gamma]", " ", "\[Pi]", " ", 
            SuperscriptBox["\[Zeta]", 
             RowBox[{"-", "2"}]], 
            RowBox[{"(", 
             RowBox[{"\[Zeta]", "+", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Zeta]", "+", "1"}], ")"}], 
               RowBox[{"Log", "[", 
                RowBox[{"\[Zeta]", "+", "1"}], "]"}]}], "-", "\[Zeta]"}], 
             ")"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"m", "/", "\[Pi]"}], ")"}], "2"], "/", "8"}]}]}], 
          ")"}], "/", "m"}], ",", "m"}], "]"}], "\[Equal]", "0"}], ",", "m"}],
     "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"\[Zeta]", ">", "0"}], "&&", 
     RowBox[{"m", ">", "0"}], "&&", 
     RowBox[{"\[Gamma]", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Zeta]"}], "]"}]}], ">", "\[Zeta]"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9024170905783243`*^9, 3.902417125544982*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"a5bec004-e66e-4830-a127-5745d10c2f2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"m", "\[Rule]", 
    FractionBox[
     RowBox[{"4", " ", "\[Pi]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Zeta]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], 
        SuperscriptBox["\[Zeta]", "2"]], ")"}], 
      RowBox[{"2", "/", "3"}]]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9024170953109007`*^9, 3.9024171259428053`*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"fd6d7962-41bf-42e3-bfff-755ad2314a56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "\[Pi]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", 
             RowBox[{"m", "/", 
              RowBox[{"(", 
               RowBox[{"4", "\[Pi]"}], ")"}]}]}], ")"}], 
           RowBox[{"2", "/", "3"}]]}], "+", 
         RowBox[{"\[Gamma]", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Zeta]", 
           RowBox[{"-", "2"}]], 
          RowBox[{"(", 
           RowBox[{"\[Zeta]", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "\[Zeta]"}], "+", "6", "-", 
            RowBox[{"6", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Zeta]", "+", "1"}], ")"}], 
              RowBox[{"2", "/", "3"}]]}]}], ")"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", 
              RowBox[{"m", "/", 
               RowBox[{"(", 
                RowBox[{"4", "\[Pi]"}], ")"}]}]}], ")"}], 
            RowBox[{"5", "/", "3"}]], "/", "15"}]}]}], ")"}], "/", "m"}], ",",
       "m"}], "]"}], "\[Equal]", "0"}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{{3.902417956112295*^9, 3.902418004993442*^9}, {
  3.902418254871221*^9, 3.902418308575891*^9}, {3.902418340179777*^9, 
  3.902418370689681*^9}, {3.902418437153759*^9, 3.902418442306838*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"c843b7ee-b004-4480-b7ee-1732e6e760b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"m", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"20", " ", "\[Pi]", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], 
      RowBox[{"\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"2", " ", "\[Zeta]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
           RowBox[{"2", "/", "3"}]]}]}], ")"}]}]]}]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{{3.902418353909732*^9, 3.902418371665555*^9}, 
   3.902418448616146*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"b6c4b9d8-9b46-4ced-9dab-e8dfd2500dfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "\[Pi]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", 
           RowBox[{"m", "/", 
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]"}], ")"}]}]}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"\[Gamma]", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Zeta]", 
         RowBox[{"-", "2"}]], 
        RowBox[{"(", 
         RowBox[{"\[Zeta]", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "\[Zeta]"}], "+", "6", "-", 
          RowBox[{"6", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Zeta]", "+", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}]}], ")"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", 
            RowBox[{"m", "/", 
             RowBox[{"(", 
              RowBox[{"4", "\[Pi]"}], ")"}]}]}], ")"}], 
          RowBox[{"5", "/", "3"}]], "/", "15"}]}]}], ")"}], "/", "m"}], "/.", 
    
    RowBox[{"{", 
     RowBox[{"m", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"20", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Zeta]", "2"]}], 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"2", " ", "\[Zeta]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
             RowBox[{"2", "/", "3"}]]}]}], ")"}]}]]}]}], "}"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"\[Zeta]", ">", "0"}], "&&", 
     RowBox[{"m", ">", "0"}], "&&", 
     RowBox[{"\[Gamma]", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902418457271944*^9, 3.902418489366687*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"9ba18308-8121-462b-97a5-ca6d6832a163"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["3", 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Zeta]"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
           RowBox[{"2", "/", "3"}]]}]}], ")"}]}], 
      SuperscriptBox["\[Zeta]", "2"]], ")"}], 
    RowBox[{"1", "/", "3"}]]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["5", 
    RowBox[{"1", "/", "3"}]]}]]], "Output",
 CellChangeTimes->{{3.902418464302703*^9, 3.902418490471512*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"fc99396e-63df-4876-ba52-e41a1b741915"]
}, Open  ]],

Cell[BoxData[
 FractionBox[
  RowBox[{"9", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Zeta]"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
           RowBox[{"2", "/", "3"}]]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"15", 
         SuperscriptBox["\[Zeta]", "2"]}], ")"}]}]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "2"]], "Input",
 CellChangeTimes->{{3.902418550931801*^9, 
  3.902418621500787*^9}},ExpressionUUID->"8c25e635-dea5-44b6-aeea-\
5ab216526b2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"20", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Zeta]", "2"]}], 
    RowBox[{"\[Gamma]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "\[Zeta]"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}]}], ")"}]}]]}], "\[Equal]", 
  FractionBox[
   RowBox[{"20", " ", "\[Pi]", " ", 
    SuperscriptBox["\[Zeta]", "2"]}], 
   RowBox[{"\[Gamma]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[Zeta]"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
        RowBox[{"2", "/", "3"}]]}]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.902419022993554*^9, 
  3.902419035625492*^9}},ExpressionUUID->"d46a5ca9-47d5-40ac-92d1-\
99f24fb65e83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RadicalBox[
       RowBox[{"\[Gamma]", " ", 
        FractionBox[
         RowBox[{"1", "+", "\[Zeta]"}], 
         RowBox[{"8", "/", "9"}]]}], "3",
       MultilineFunction->None,
       SurdForm->True], ",", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RadicalBox[
        FractionBox[
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Zeta]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], 
         SuperscriptBox["\[Zeta]", "2"]], "3",
        MultilineFunction->None,
        SurdForm->True]}], ",", 
      FractionBox[
       RowBox[{"9", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Zeta]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
                RowBox[{"2", "/", "3"}]]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"15", 
              SuperscriptBox["\[Zeta]", "2"]}], ")"}]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], "2"]}], "}"}], "/", 
    RadicalBox["\[Gamma]", "3",
     MultilineFunction->None,
     SurdForm->True]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"\[Gamma]", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902419345385087*^9, 3.902419587135416*^9}, {
  3.902419638586622*^9, 3.902419679973802*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"c93b7099-a3b6-434e-9d59-ab5a5112d925"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["3", 
     RowBox[{"2", "/", "3"}]], " ", 
    RadicalBox[
     RowBox[{"1", "+", "\[Zeta]"}], "3",
     MultilineFunction->None,
     SurdForm->True]}], ",", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RadicalBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Zeta]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], 
      SuperscriptBox["\[Zeta]", "2"]], "3",
     MultilineFunction->None,
     SurdForm->True]}], ",", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["3", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Zeta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
             RowBox[{"2", "/", "3"}]]}]}], ")"}]}], 
        SuperscriptBox["\[Zeta]", "2"]], ")"}], 
      RowBox[{"1", "/", "3"}]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["5", 
      RowBox[{"1", "/", "3"}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.902419455268765*^9, 3.902419587462919*^9}, 
   3.902419639234847*^9, {3.9024196700100822`*^9, 3.902419680664631*^9}},
 CellLabel->"Out[68]=",ExpressionUUID->"b3dba4f1-affe-443e-bef3-cfaf2ac5251b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"Plot", ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"FontSize", "\[Rule]", "18"}]}]}], "]"}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", 
         RadicalBox[
          RowBox[{"1", "+", "\[Zeta]"}], "3",
          MultilineFunction->None,
          SurdForm->True]}], ",", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RadicalBox[
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Zeta]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], 
           SuperscriptBox["\[Zeta]", "2"]], "3",
          MultilineFunction->None,
          SurdForm->True]}], ",", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["3", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[Zeta]"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
                  RowBox[{"2", "/", "3"}]]}]}], ")"}]}], 
             SuperscriptBox["\[Zeta]", "2"]], ")"}], 
           RowBox[{"1", "/", "3"}]]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "/", "3"}]]}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Zeta]", ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]], ",", "6"}], "}"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\[Zeta]", ",", 
         RowBox[{"c", "[", "\[Zeta]", "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{
           RowBox[{"240", "/", "255"}], ",", 
           RowBox[{"228", "/", "255"}], ",", 
           RowBox[{"66", "/", "255"}]}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
           RowBox[{"213", "/", "255"}], ",", 
           RowBox[{"94", "/", "255"}], ",", 
           RowBox[{"0", "/", "255"}]}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
           RowBox[{"0", "/", "255"}], ",", 
           RowBox[{"114", "/", "255"}], ",", 
           RowBox[{"178", "/", "255"}]}], "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<bilayer membrane\>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<cylindrical micelle\>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<spherical micelle\>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "5.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.0", ",", "1.8"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Ticks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
         " ", 
         RowBox[{"{", 
          RowBox[{"1.1", ",", "1.4", ",", "1.7"}], "}"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PointSize", "[", "0.01", "]"}], ",", "Black", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{
         "1.816960535536510783586146620995281877238573628217403108267823814626\
8164687902816669073380043181840741181842870545097`100.", ",", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox["3", 
             RowBox[{"2", "/", "3"}]], " ", 
            RadicalBox[
             RowBox[{"1", "+", "\[Zeta]"}], "3",
             MultilineFunction->None,
             SurdForm->True]}], "/.", 
           RowBox[{
           "\[Zeta]", "\[Rule]", 
            "1.816960535536510783586146620995281877238573628217403108267823814\
6268164687902816669073380043181840741181842870545097`100"}]}]}], "}"}], 
        "]"}]}], "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PointSize", "[", "0.01", "]"}], ",", "Black", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{
         "3.645721618720106389693386672427049712627235272737242996683679051970\
3509557463032554528364770303687127739461181507734`100.", ",", 
          RowBox[{
           RowBox[{
            FractionBox["3", "2"], " ", 
            RadicalBox[
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Zeta]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], 
              SuperscriptBox["\[Zeta]", "2"]], "3",
             MultilineFunction->None,
             SurdForm->True]}], "/.", 
           RowBox[{
           "\[Zeta]", "\[Rule]", 
            "3.645721618720106389693386672427049712627235272737242996683679051\
9703509557463032554528364770303687127739461181507734`100."}]}]}], "}"}], 
        "]"}]}], "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Zeta]\), \(1\)]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"1.9", ",", "1.4"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Zeta]\), \(2\)]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"3.7", ",", "1.54"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzFsoQwEAxvFhFFPuRFPbkJW8DFnL7Wg2TbmMjSKGtqGVNZcHdMq1hUbS
UlJaYm7Li9xWtMKDIYqYB7nkRVvIkJDznYevX9/Ln9vQKlf7MhgMLjU4vbNc
I4lwE4G36nr4EqfSQpGM3QwjmW86OPr0QML35CITJMOFYzCPRc7R32eStuW5
LlpKObQhiIHRdh4H1gz08OBP4DgfGg7K02B+qzgT5okFWbBC/0HApnSvBBZU
ssrg5+x5BZR3qBthTuKKAVZ3J/m+UoZdDDNhp2fuTBLpJnQeoQtqD5PmZZT2
7CIrdI58k7+xbqIwqq0fftS+LEC2J9QKjXzbGlTezWxDoS18D4omNA7oVSsE
f5RXlyG5sEusl8GglGklDKic6oKDJffdkJ+m6YUrIfw+qN8fHII3DrMRVjVY
THBJcmWGFuvBKgx+19mgf8bkPdxc23mke7a9Yj+Om1CJGKVw99GogPOnLtpD
aUI9jFC80k60ny5CR1D8OnSSJ0dQ6u08hqnpW9fwK47pgv8MofPf
  "],
 CellLabel->"In[5]:=",ExpressionUUID->"2b00bd26-65aa-4637-a7ca-b34a063a3f60"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[
            NCache[
             Rational[16, 17], 0.9411764705882353], 
            NCache[
             Rational[76, 85], 0.8941176470588236], 
            NCache[
             Rational[22, 85], 0.25882352941176473`]]], 
          LineBox[CompressedData["
1:eJwBsQJO/SFib1JlAgAAACoAAAACAAAA7O0qxHI65T4pEMmqBqTwP9SeH0i9
UF4/nxiQMqOm8D/mc1vVgjtuP2Eq5ug+qfA/b175m+Uwfj8nkM3jc67wP7RT
SP+WK44/5ARAJNS48D9Wzu+w7yieP/5L3FpuzfA/p4vDCZwnrj/WAxTRDfbw
P1BqLTbyJr4/uIIWMBhF8T9HF8h7OWvPPznlP0xl5/E/p5cz6txW1z9KEdCk
NHXyP+n/DXHM0d4/KXtm6Gz48j9+o80HhXfjP6WxpYwuf/M/gbQP1dNA5z9P
yHsbsvbzP+00K65JW+s/XkwooDNy9D94I4w0l2LvPwR16MgI5vQ/vz90XEqS
8T8jeX+JvE31P3Ylj6Tcm/M/McSfFee59T/qwafrxoL1Px7olcw3G/Y/bhVj
CR1g9z86CLC+eXf2P6YgC60GZvk//pTWiVbY9j+b4rBPSEn7Pzn5U5HpL/c/
RVxDeB1V/T8hEvKIAoz3P/6MeHdeV/8/omN66cPj9z86utW6e5sAQN5NK4ll
M/g/z4nl/JGfAUDD0tk3g4f4P8I0dD5UkgJAjGNGeQrU+D+PO/lCYJkDQGKb
zcTvJPk/5J3PMqKbBEBQG67EbXL5P5jbJCKQjAVA9/ptexi5+T8mdXDUx5EG
QL9/8awJBPo/Euo6hquFB0Cd5W+FhEj6P4a6ViPFdAhALy/LeFOK+j/U5miD
KHgJQLPBkFFO0Po/ge754jdqCkCmzrsXWRD7PwhSgQWRcAtAV4VBVXJU+z8X
EVoTIHIMQGlE410Jlvs/hKuxIFtiDUDmSPprItL7P8uh//DfZg5Ac8N1gi4S
/D9xc8zAEFoPQNaXFaH0TPw/UFD1vTskEEBAegIvqYX8P9SU//yTpRBAcf5J
MTbC/D8jEwNOjrwQQM3MzMzMzPw/9YROog==
           "]]}, 
         Annotation[#, "Charting`Private`Tag$15042#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[
            NCache[
             Rational[71, 85], 0.8352941176470589], 
            NCache[
             Rational[94, 255], 0.3686274509803922], 0]], 
          LineBox[CompressedData["
1:eJwV0n0w1HkcB/BNZLXyuOvbifLMMOZO5IrL50NXoeliydNuVtSeXCM2J+Uh
ykNP1Ko4bUhcdaSRHmY4lq5yqnXqTqo7pyiaSNJau/v7VXu/++Mz73nNfObz
/udjn7iLv12PxWJtZOb/fDvlfkfiNxZwzXrNbL6xEgZqlgV3hsUDORjwdL+J
EsZ3Cx4f8E8Ffnr4/FwzJeyK18rGvsoDT9/CGxlcJVyPCNZVeJTBhDy7NtZG
CVF/TLdMu9VAWtJZL8pDCReP3jY663oFJCx7oSxUCWEpnr4fXOSQJ7SLPlik
hPWkN3vVD/1Q37rVtZlm9iu9J4ainsDwbWPBe9EsvNEtSlc8Goag59I+fvss
5NX3GRbteQkJUwOzA1wVFFw3ffwXvoZmve1rfZJUMOXjcSVEMAmikd6ahFYV
ZDke86lMnIaHV9L/ZNEq6IIMYWj5DDwaWhXZ5jcHmc7HG4ZkSjgV/0XIRPYc
TNy6ONlzQAWNTu5Lcm7MQSovycg2QQ0bBYltjpNzcMGO07xArIULVaZbShzU
IBtt2RQcQsM1126fBxFqWCtck2W7+RPw/v2w9H6xGj4fy9oTH60Dt52GK2tv
qsGv/XF7toyF/TWX7MQjaug/PPZRWjsPpZ+sApWLNPCbT0ZAZLkefpB37Zha
oYHj/tqghKr5mLJlMLBWpIFX1f3Lz8v0sUM8c8KwRAM//ePkcOKYAeKFksVF
jRpw+TFt4HfpAuxq4O241q8Biwm/4qYiQ9zLNqlYO6OB4vYox7sZbFTgiKmn
uRYGxpMPumUZofDZL9K25VooeKcd/TplIbJXlqaQcC2w+QUG0jQOtgeLjY3S
tUDM4yztJMYYVVEiyTquhcKmq3aCxEWY350fb9mkhQd1uvfPxSYIxhmUd68W
0ncrus3iTPEM53Jf06gWwsJUnf5OZvjtTZFISzP9p3QfT/5shorTPeFyKwoM
19/zD1pqjlt3JvdYf0mBq6uJkFdnjrurYzueB1OgzrDICVhigcnDr8eECRQc
SeuS6p20QNb5pD0vMingnHl9aJJriY0bDrG7yijw9+rf715miXE+PJOSBgpi
5rxiysy52PJNvubsrxSs2rHapbSci7bhhXk9jyi4F8KeHVnIw4zmoQb9cQrW
xXxXLyjlYU7BQ24hTYFkIILvYWiFddIbFz1NaUj8PE99Os8Ky/wWcqwcaIAo
j1xnFsE09vfT3r40KJZw53P2ElyK51Kqg2noejs+6JJNkAqNH3rHuLWzrTEo
lyDnRdp6ZP6oSiTi7ysgOKeoNHrJWFzfWPfmMMH6OqMAtw006NwDsfcMwcyp
pOSrG2lY7peaW9RBELNs7sv5NDhzAsPr5ATdnyUnm0bQsHjI0rmzm+B7iTsr
gfHn3DbF7B2CEdHmNvMiaXhwS99mWx/Bt3pHDNZspmFbiKw9aJjgCnvDc3ej
aYi2Ti2Lf0FwQ+SyQV4MDaGTmLhvlCDp6jAQM/YqHTdqHSfY4H00fEEsc/+h
V6z9NMHz/HLZujgaZur0PVfPELTWTVdXMH4lecKKVRK06vu7apzxfW7upRNq
ggFyQV6xgIbOsU05l7UEvZ8pxYOMW246hPXSBH0NbENchDQ0lKgcX30iWLP6
qVMm48qYXrVOR7Ak14W6y/g/euRFWA==
           "]]}, 
         Annotation[#, "Charting`Private`Tag$15042#2"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            NCache[
             Rational[38, 85], 0.4470588235294118], 
            NCache[
             Rational[178, 255], 0.6980392156862745]]], 
          LineBox[CompressedData["
1:eJwVzXs0lAkYBvAhESPX0ScKKbRmnWi1hXhfdpMpK0nuR3aSba0zScqsW6Hp
KlExMZuaVXS1dNmzzQlRuZToQrqtGGYqlGRu35fMfvvHe57zO+c5z7uAuy1s
iy6DwfiJvv9z7IPr3TRvmd/wmaB7Jn4K6Km0D2oIjYed80ntE1CAfEdsb74P
D+bp2LSV+itgWzwpkrnnwuCjdXetVyng+oYgbRm7CD7t9i5mBSsgomu8bnxx
JbSGg/VwtAJqDt8x/MOlFurabuu/S1dAaLLb95+dG4GlEoZeOK+A1UR7ltdv
3fBZqtlRa6qEGuF3I68j+qDscZyJf5IS3mtnb+983A8dT3UuiK8pIbfqoYEg
YwhWiFeGZDJUkHfdtPcpvoXC3FHungAVfPBk13JiR+HfDTWRN/aqgL+w0FPI
HQfyxtNGRrMKmiA9bs2xCUg3aHlUpFTBLqejZ1+LJiEhg8366qqGkeaa0dZ8
JaTo8X2HotXAs9psOD9BDQYuBUaxAjVUOzCv6CeRcMlGWvalXg0iad26IM4X
OCWtm9z1Qg2r4n7gz9/4FRK6bMvsdTUwXcjPiI/Ugq/G5bjZYg14S3olWSIG
Zkkqe3o5Gug+KJsqOa2DCeFBbs9TNNDime4XfkwX0w7w2XaFGjjqQwYklM9A
49Pn8oSXNTB8qnvpnyI9vCIRBjs/0MDJV4sciwtn4sze/mtFcg0470ztaSvR
R+PW3AmXGSRYjHjvuyQwQDuufNvAPBL2SSIW3kufhURIqqPPMhJ65FsLFvMN
sTVDMrcphIS8j6R0ebIR8hxirVq2kDArLG9mSSoTjXT0jAZzSCDMYywd0oyR
CDTjtJ0gYe+leodY7mysY/xVkXmBhAdi7ac3SSa4LPlNPTSRsH1H522zGFOc
89g0V/2EhNBQZYPPIjO07tqY2CKj/5/QTh0/Z4aD1/5JPEGSYLC6wyfAzhyb
kwcHjjIpcHExibMSm+MVkdfLfXYUqNMtsv1sLVA9zTe5s4SCQ6lNJbrHLXDt
VEjESqSAWfH2wCjLEt13/iirXk+Bj0f3btciS4wpbzPZ8zMFUSqPqCJzFo75
/rIW0yjw+tXX+cgxFo6kbs/m5FPQwZmlGDSywrDzgLJiCgKjQqpij1jh2WfF
gvgzFKT1bAhjG8xB46EWn+xaCrjTOurS3DnIi3rWqX+LAohg5zgxCPwsj3m3
5T4FnbasGczfCUzoM5za20dB05j8mXMWgScdhhWNtK823LwYkENgGzfxnYZ2
+aZNYZl5BNpExjSlPKcgqeqi+P1BAlcIPd3CX1CgdfXH9goCLxYkGTq+omCp
Ny9HcItA++rejpv9FDgx/deLGwksLbWfO0nb+rWlU8NtAvf7szd/+4aC6Zyb
nYq7BFZ7HX5bSftBs968xIcEjh4S1BcMUJDIEUkC+glkGjmuDZZSEGnDK4of
IFDv5YdAAe01o8jNlBK4njrg20jb44jc8KqcwPcH3W3dh+j9Rx7RC8bpfkrc
ScthCibEem6+EwRqAiXJwbSH0/oY0ZMELvjm43IB7fusnPPFagLbY161qGg3
yNZlXyYJrNpYtmeJjIK6vx1D278QmFrr6rWV9tn9yoXDXwmM9y4fO0NbGNWu
1moJ5HVJK17Q/g+XWVxV
           "]]}, 
         Annotation[#, "Charting`Private`Tag$15042#3"]& ]}}, {}}, {
      PointSize[0.01], 
      GrayLevel[0], 
      PointBox[{1.8169605355365108`, 1.468851062449548}]}, {
      PointSize[0.01], 
      GrayLevel[0], 
      PointBox[{3.6457216187201062`, 1.6027137178769348`}]}, {
      InsetBox[
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(1\\)]\\)\"", 
        TraditionalForm], {1.9, 1.4}], 
      InsetBox[
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(2\\)]\\)\"", 
        TraditionalForm], {3.7, 1.54}]}}, {
    DisplayFunction -> Identity, Ticks -> {{{1, 
         FormBox["1", TraditionalForm]}, {2, 
         FormBox["2", TraditionalForm]}, {3, 
         FormBox["3", TraditionalForm]}, {4, 
         FormBox["4", TraditionalForm]}, {5, 
         FormBox["5", TraditionalForm]}}, {{1.1, 
         FormBox["1.1`", TraditionalForm]}, {1.4, 
         FormBox["1.4`", TraditionalForm]}, {1.7, 
         FormBox["1.7`", TraditionalForm]}}}, AxesOrigin -> {0, 1.}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
     ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["\[Zeta]", HoldForm], TraditionalForm], 
       FormBox[
        RowBox[{"c", "(", 
          TagBox["\[Zeta]", HoldForm], ")"}], TraditionalForm]}, 
     AxesOrigin -> {0, 1.}, BaseStyle -> (FontSize -> 18), DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0, 5.5}, {1., 1.8}}, 
     PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {{{1, 
         FormBox["1", TraditionalForm]}, {2, 
         FormBox["2", TraditionalForm]}, {3, 
         FormBox["3", TraditionalForm]}, {4, 
         FormBox["4", TraditionalForm]}, {5, 
         FormBox["5", TraditionalForm]}}, {{1.1, 
         FormBox["1.1`", TraditionalForm]}, {1.4, 
         FormBox["1.4`", TraditionalForm]}, {1.7, 
         FormBox["1.7`", TraditionalForm]}}}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       StyleBox[
       "\"bilayer membrane\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox[
       "\"cylindrical micelle\"", FontSize -> 16, StripOnInput -> False], 
       StyleBox[
       "\"spherical micelle\"", FontSize -> 16, StripOnInput -> False]}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 18, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[16, 17], 0.9411764705882353], 
                    NCache[
                    Rational[76, 85], 0.8941176470588236], 
                    NCache[
                    Rational[22, 85], 0.25882352941176473`]]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 18, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[16, 17], 0.9411764705882353], 
                    NCache[
                    Rational[76, 85], 0.8941176470588236], 
                    NCache[
                    Rational[22, 85], 0.25882352941176473`]]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 18, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[71, 85], 0.8352941176470589], 
                    NCache[
                    Rational[94, 255], 0.3686274509803922], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 18, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[71, 85], 0.8352941176470589], 
                    NCache[
                    Rational[94, 255], 0.3686274509803922], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 18, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[38, 85], 0.4470588235294118], 
                    NCache[
                    Rational[178, 255], 0.6980392156862745]]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 18, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[38, 85], 0.4470588235294118], 
                    NCache[
                    Rational[178, 255], 0.6980392156862745]]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[
                    Rational[16, 17], 
                    Rational[76, 85], 
                    Rational[22, 85]], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6274509803921569, 0.596078431372549, 
                    0.17254901960784313`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    FractionBox["16", "17"], ",", 
                    FractionBox["76", "85"], ",", 
                    FractionBox["22", "85"]}], "]"}], NumberMarks -> False]], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[
                    Rational[16, 17], 
                    Rational[76, 85], 
                    Rational[22, 85]]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[
                    Rational[16, 17], 
                    Rational[76, 85], 
                    Rational[22, 85]], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[
                    Rational[71, 85], 
                    Rational[94, 255], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.5568627450980392, 0.2457516339869281, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    FractionBox["71", "85"], ",", 
                    FractionBox["94", "255"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[
                    Rational[71, 85], 
                    Rational[94, 255], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[
                    Rational[71, 85], 
                    Rational[94, 255], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[38, 85], 
                    Rational[178, 255]], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0., 0.2980392156862745, 0.465359477124183], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["38", "85"], ",", 
                    FractionBox["178", "255"]}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[38, 85], 
                    Rational[178, 255]]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[38, 85], 
                    Rational[178, 255]], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9029449308990107`*^9, 3.902944978973299*^9}, {
   3.902952763002239*^9, 3.90295277073555*^9}, 3.90594051249395*^9, 
   3.905940801601748*^9, 3.9059408769096746`*^9, {3.9059409300652933`*^9, 
   3.9059409493005657`*^9}, {3.905940993096442*^9, 3.905941014285118*^9}, {
   3.9059419238894653`*^9, 3.905941939430315*^9}, {3.905941977616548*^9, 
   3.9059420042385273`*^9}, 3.9059421082654953`*^9, {3.905942146729477*^9, 
   3.905942197167678*^9}, {3.905942488188293*^9, 3.9059424954365263`*^9}, 
   3.9059425461319923`*^9, {3.90594258096392*^9, 3.9059425970567503`*^9}, {
   3.905942647101101*^9, 3.905942693598599*^9}, 3.905942902050946*^9, 
   3.905943349295307*^9, 3.909098943593152*^9, 3.909099121400063*^9, 
   3.9090993033020277`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"1ef68fa5-8849-4f16-8be9-99b070992df8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["3", 
     RowBox[{"2", "/", "3"}]], " ", 
    RowBox[{
     RadicalBox[
      RowBox[{"1", "+", "\[Zeta]"}], "3",
      MultilineFunction->None,
      SurdForm->True], "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RadicalBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Zeta]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], 
         SuperscriptBox["\[Zeta]", "2"]], "3",
        MultilineFunction->None,
        SurdForm->True]}], ")"}]}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"\[Zeta]", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902420457539468*^9, 3.90242049334525*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"7a90e2eb-312a-4ee3-bdd0-980a4e8e3225"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[Zeta]", 
   RowBox[{"2", "/", "3"}]], 
  RowBox[{
   SuperscriptBox["3", 
    RowBox[{"1", "/", "3"}]], " ", 
   RadicalBox[
    RowBox[{
     RowBox[{"-", "\[Zeta]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], "3",
    MultilineFunction->None,
    SurdForm->True]}]]], "Output",
 CellChangeTimes->{{3.902420471773878*^9, 3.902420493812652*^9}},
 CellLabel->"Out[92]=",ExpressionUUID->"b9674cc6-9185-4f23-990b-109003e2bfb2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Zeta]", "2"], "3"], "+", "\[Zeta]"}], "\[Equal]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.902420514670331*^9, 
  3.902420595390049*^9}},ExpressionUUID->"621ffd6b-c2f4-44d1-9611-\
489906086439"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Zeta]", "2"], "3"], "+", "\[Zeta]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]", ",", "2"}], "}"}], ",", 
   RowBox[{"AccuracyGoal", "\[Rule]", "400"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "400"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902420709485536*^9, 3.902420740012683*^9}, {
   3.9024207914857807`*^9, 3.902420816380213*^9}, 3.902421034546197*^9, 
   3.9024211037526712`*^9},
 CellLabel->
  "In[124]:=",ExpressionUUID->"8f1b278d-9ead-40f2-a56d-118be5a5c62b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "\[Zeta]", "\[Rule]", 
   "1.816960535536510783586146620995281877238573628217403108267823814626816468\
7902816669073380043181840741181842870545097`100."}], "}"}]], "Output",
 CellChangeTimes->{{3.9024207811341667`*^9, 3.902420817116281*^9}, 
   3.90242103496877*^9, 3.902421104189177*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"e8537885-d3a3-4189-ab67-2b1cb1289dbc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{
       RadicalBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Zeta]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], 
         SuperscriptBox["\[Zeta]", "2"]], "3",
        MultilineFunction->None,
        SurdForm->True], "/", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Zeta]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
                 RowBox[{"2", "/", "3"}]]}]}], ")"}]}], 
            SuperscriptBox["\[Zeta]", "2"]], ")"}], 
          RowBox[{"1", "/", "3"}]]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["5", 
          RowBox[{"1", "/", "3"}]]}]]}]}], ")"}], "3"], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"\[Zeta]", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9024208548942623`*^9, 3.9024209071952257`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"a2e9a62e-c1b6-4ead-9da4-c996879a9322"],

Cell[BoxData[
 FractionBox[
  RowBox[{"5", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[Zeta]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], 
  RowBox[{"9", " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[Zeta]"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.902420886336471*^9, 3.902420908147719*^9}},
 CellLabel->
  "Out[112]=",ExpressionUUID->"20a6e796-d051-4042-ac88-b9738776697f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Zeta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], "\[Equal]", 
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Zeta]"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]", ",", "4"}], "}"}], ",", 
   RowBox[{"AccuracyGoal", "\[Rule]", "400"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "400"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902420918560754*^9, 3.9024209344826193`*^9}, {
  3.902421009136978*^9, 3.9024210757016563`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"13899627-e9a7-4904-8505-eb1ca39fa243"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "\[Zeta]", "\[Rule]", 
   "3.645721618720106389693386672427049712627235272737242996683679051970350955\
7463032554528364770303687127739461181507734`100."}], "}"}]], "Output",
 CellChangeTimes->{{3.9024209314669027`*^9, 3.902420934705748*^9}, {
  3.9024210123998537`*^9, 3.902421076026957*^9}},
 CellLabel->
  "Out[122]=",ExpressionUUID->"00b9a95c-5d19-4bdb-a671-de6d99070845"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"5", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[Zeta]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], "\[Equal]", 
  RowBox[{"9", " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[Zeta]"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
       RowBox[{"2", "/", "3"}]]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9024937466560593`*^9, 
  3.902493747277157*^9}},ExpressionUUID->"2a719c08-e1ec-4565-a13e-\
86d9d0486e38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Zeta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"9", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Zeta]"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902767335412222*^9, 3.902767406085655*^9}, {
  3.902767445249543*^9, 3.902767451348773*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a73550a5-898d-450c-ac81-20c8b959b802"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVj3k4FAgfgMeVMztmqo8KQ0JIspFj+P3KVpIk1Sa15BylVL4GYUvKYt2T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       "]]},
     Annotation[#, "Charting`Private`Tag$7454#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd0Hk01AsbB/CfJWWN+VU3soyuLeFql8HzZCnJdeuiukJMmERSsoQ0kXCp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       "]]},
     Annotation[#, "Charting`Private`Tag$7454#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 28.75278316267866}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.902767344320491*^9, 3.902767406563407*^9}, {
  3.902767445601204*^9, 3.902767451602209*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"e2036854-8355-4b0a-8e10-2a9830a50f12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Zeta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{"9", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Zeta]"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902767669678093*^9, 3.902767675169203*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"bc4ef24e-f419-405e-9ccc-7c559e44827d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVl3k8VO8Xx69du6VFmygRiWj3q55LJUv1VVGShKwlRIlSJlFZs1PIEKWI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       "]]},
     Annotation[#, "Charting`Private`Tag$12044#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {-0.3597925187575006, 0.9048197087742267}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.902767675743967*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"8823e827-986d-4514-99f2-cb1e536a5b8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Zeta]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[Zeta]"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Zeta]", ",", "2"}], "}"}]}], "]"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
     RowBox[{"4", "/", "3"}]]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"\[Zeta]", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902767457492948*^9, 3.902767503827394*^9}, {
  3.902767720866105*^9, 3.902767761860632*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"d92c42f0-804b-4877-84a1-9c9913108316"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "6"}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
   RowBox[{"8", "/", "3"}]]]], "Output",
 CellChangeTimes->{{3.90276745875143*^9, 3.902767504297967*^9}, {
  3.902767723550521*^9, 3.902767762222249*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"26122ced-9f30-4b50-9e7c-490800aebd4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Zeta]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Zeta]"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "\[Zeta]"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Zeta]"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
           RowBox[{"2", "/", "3"}]]}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
  RowBox[{"\[Zeta]", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.9027675170250998`*^9, 3.90276751716827*^9}, {
  3.902767555791033*^9, 3.9027675663092117`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"01efa059-8a99-453d-a848-5e3f5e71c1ab"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.9027675174734364`*^9, {3.9027675633598433`*^9, 3.9027675666032057`*^9}},
 CellLabel->"Out[20]=",ExpressionUUID->"6128228c-1d31-4066-b902-4e6292fe626a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "6"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Zeta]"}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902767775092195*^9, 3.902767796517277*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"9e315121-da00-4742-961f-17194cf2717b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVj3s0lAkYh7+Z+VwivkiXqVRKN7FUiGTfVxSJYtKGlWQlq7ZGl3VZTqaD
VRJn1ykREV2k0LqszUzfpFldVnJNOsZYhNzGMMbdrP3jd57z/POc8zPwP8c5
ySQIwnV+/9P5ZG+d8Oulb4X18jKlUkqT9iu4ErYHFCWFxNlJpfSOu6l3itkB
0F4vaYprk9IH3jf/kcG+CCizH1wpkNJHA8YFv7FjwC034J9zEVJabPqrfSI7
BYKyhcX8sSE6a8mhuGvsXLB6qDHeNjRI89SLN11ll8BEmLmkp6+f9vTKLhyW
iYCrn+FdXtpDayp5Po6rP0Atsf6Gn6KT3uA+1PsqoRFq+eWWVdx2OrTGGlLl
LeC2xMF2KqGFXlai08ZgSCBZ4PryZ0U9XdZhX/1hdwcI7RPT+7a+oSuDM1Z6
DXQBofVc76VzGT220ZZ6+lMPEKvCL1mlXQDmZP6ilRv6gEgd8tg//BdYKv3K
DhcMAPEyTxG/5Q1Ux5jXVBlJgXg01qt+ug7WJPdP5g0NAzoyMiO0mqF/XNLW
ZDYCWLA/zMW4FXL7Kt5p3xiF4Sd6f+e/awdt/YfSri45RI/uc+Od6ITrP5YG
ZhkqYO2MZ8IxwRdQYH5X0OVxiA960X/LthcubheVLH01AW6J66qXxvWBpECU
UGcwBbW7NvbLZAMwHdyYviViGoKmVQN/3yuFrXZqc4EVM2CmIfloUDwMjvcM
Tj1bNgeGXIXun40yCNU/vu5fHyXEdDvNzohHwHjgiGazK4HRXoduRYpHYTE1
rC6aIrD2SOanqkE5kHR64fo7DIy/HfX2l54xOG1e0bLgABNjou1a42UKyN/v
n/VCwcTleVXgNDIOY/0rFnXfZGHv52c2I+IJKD3syEpxIHG5Ms0otmUSLjvF
3i3pJtHTfUQuFE6Bgdj5U06sCi7S0fEzyZqGXTtjUtjbVZEbZmfDTpoBn9Uf
JhkNqmg1nKPWFDwLY+8SO7g8NXS4bzdSeGQOUknfixxDdVSX6waNmihhcVvp
PaZIHbHgQaWVUgkqUTwP65AFmMvn7cw8RyCR51vYoauBA3XmzdUfCTyfVpio
W6mBE5+vXzXdy0DB1nh1nbOaaO4dcXdzEQN1nM8bX9FeiJ4totkKXSa2mtQ2
hPMX4hPbHu53kUwsygTDLl8tRNGpwEoxE48VWuroz2mhWcTihB27WRgdm81r
fayNqaavP/OyWfi0Vz9d24XC5I7+1dNzLIzPiPVrOzjvJmidRpAYwBncUOBO
oVvOW7BmkriKzy9yPUpha1SsTqgKideSvq+67k+hk7jjtUyTxCDL2zKNcAo9
YM+VzuUkrovRc1J7QGEAa8C2fDuJc1aRWs2PKJyQnO30MCexZbCz/kE+hS4x
IZdkFiQmHy0+tu8ZhX7eSl8jaxKVRpwLsXwKhZlRTulAYmtdUiargULuNtXQ
cBcSy+PGf2homu/PpH7RO0hiis3xLTmfKDxjUYtFh0g8cP+bkj1tFJottBB0
c0h8Hvb+Le8rhWuHltVwvEi8aWKR5D5AoVWN1r1BbxJDOu54GEjn/+x77h/v
Q+JmlzMSoZxCY018LDhOIslozE0ep9BHrL/N8wSJ7aU2wX5TFDpwKnJH/Enk
B+eYms1SGJm/QiUxgMRbazTHlMr5vtG3nE2BJP4HOWxJYg==
       "]]},
     Annotation[#, "Charting`Private`Tag$14363#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {-0.9999998639455825, 2.549879686853526}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.902767796804785*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"a513918e-f9f8-4643-80e2-b4f4a08298f8"]
}, Open  ]]
},
WindowSize->{1440, 878},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
Magnification->1.5,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c64b7bcb-e749-4137-8bca-93737e3ca7c9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1525, 44, 98, "Input",ExpressionUUID->"969f11b6-803f-49a4-b63b-7169fb5cf674"],
Cell[2108, 68, 11228, 246, 331, "Output",ExpressionUUID->"aba78f97-8a55-4e11-a484-d53d2e5aa301"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13373, 319, 2126, 53, 185, "Input",ExpressionUUID->"cfbeb0fa-0953-4c18-b472-35972523ffff"],
Cell[15502, 374, 43687, 724, 295, "Output",ExpressionUUID->"2aa46c64-edd7-4dcf-9f2a-b3b7d017ad52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59226, 1103, 997, 25, 92, "Input",ExpressionUUID->"209f6f08-53b8-4fb0-9720-1d046982b1e8"],
Cell[60226, 1130, 685, 20, 84, "Output",ExpressionUUID->"138727b3-bc22-4626-8ec6-0f8b9620ead2"]
}, Open  ]],
Cell[60926, 1153, 781, 24, 88, "Input",ExpressionUUID->"b262a3e1-1726-4d74-85ef-cc8a4e85a2da"],
Cell[61710, 1179, 706, 21, 50, "Input",ExpressionUUID->"71b977c4-5968-4988-8897-e848afcc5847"],
Cell[CellGroupData[{
Cell[62441, 1204, 1597, 46, 98, "Input",ExpressionUUID->"a5bec004-e66e-4830-a127-5745d10c2f2f"],
Cell[64041, 1252, 840, 23, 90, "Output",ExpressionUUID->"fd6d7962-41bf-42e3-bfff-755ad2314a56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64918, 1280, 1559, 42, 49, "Input",ExpressionUUID->"c843b7ee-b004-4480-b7ee-1732e6e760b1"],
Cell[66480, 1324, 797, 23, 82, "Output",ExpressionUUID->"b6c4b9d8-9b46-4ced-9dab-e8dfd2500dfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67314, 1352, 2072, 61, 126, "Input",ExpressionUUID->"9ba18308-8121-462b-97a5-ca6d6832a163"],
Cell[69389, 1415, 857, 25, 100, "Output",ExpressionUUID->"fc99396e-63df-4876-ba52-e41a1b741915"]
}, Open  ]],
Cell[70261, 1443, 755, 23, 77, "Input",ExpressionUUID->"8c25e635-dea5-44b6-aeea-5ab216526b2e"],
Cell[71019, 1468, 1105, 34, 82, "Input",ExpressionUUID->"d46a5ca9-47d5-40ac-92d1-99f24fb65e83"],
Cell[CellGroupData[{
Cell[72149, 1506, 2026, 58, 134, "Input",ExpressionUUID->"c93b7099-a3b6-434e-9d59-ab5a5112d925"],
Cell[74178, 1566, 1760, 54, 105, "Output",ExpressionUUID->"b3dba4f1-affe-443e-bef3-cfaf2ac5251b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75975, 1625, 7413, 194, 992, "Input",ExpressionUUID->"2b00bd26-65aa-4637-a7ca-b34a063a3f60"],
Cell[83391, 1821, 25019, 520, 411, "Output",ExpressionUUID->"1ef68fa5-8849-4f16-8be9-99b070992df8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108447, 2346, 1153, 34, 89, "Input",ExpressionUUID->"7a90e2eb-312a-4ee3-bdd0-980a4e8e3225"],
Cell[109603, 2382, 597, 18, 82, "Output",ExpressionUUID->"b9674cc6-9185-4f23-990b-109003e2bfb2"]
}, Open  ]],
Cell[110215, 2403, 405, 12, 73, "Input",ExpressionUUID->"621ffd6b-c2f4-44d1-9611-489906086439"],
Cell[CellGroupData[{
Cell[110645, 2419, 824, 21, 73, "Input",ExpressionUUID->"8f1b278d-9ead-40f2-a56d-118be5a5c62b"],
Cell[111472, 2442, 413, 9, 52, "Output",ExpressionUUID->"e8537885-d3a3-4189-ab67-2b1cb1289dbc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111922, 2456, 1773, 51, 140, "Input",ExpressionUUID->"a2e9a62e-c1b6-4ead-9da4-c996879a9322"],
Cell[113698, 2509, 710, 22, 79, "Output",ExpressionUUID->"20a6e796-d051-4042-ac88-b9738776697f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114445, 2536, 1085, 30, 84, "Input",ExpressionUUID->"13899627-e9a7-4904-8505-eb1ca39fa243"],
Cell[115533, 2568, 417, 9, 52, "Output",ExpressionUUID->"00b9a95c-5d19-4bdb-a671-de6d99070845"]
}, Open  ]],
Cell[115965, 2580, 697, 22, 49, "Input",ExpressionUUID->"2a719c08-e1ec-4565-a13e-86d9d0486e38"],
Cell[CellGroupData[{
Cell[116687, 2606, 950, 27, 49, "Input",ExpressionUUID->"a73550a5-898d-450c-ac81-20c8b959b802"],
Cell[117640, 2635, 8231, 156, 363, "Output",ExpressionUUID->"e2036854-8355-4b0a-8e10-2a9830a50f12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125908, 2796, 858, 25, 49, "Input",ExpressionUUID->"bc4ef24e-f419-405e-9ccc-7c559e44827d"],
Cell[126769, 2823, 8280, 154, 347, "Output",ExpressionUUID->"8823e827-986d-4514-99f2-cb1e536a5b8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135086, 2982, 1231, 35, 49, "Input",ExpressionUUID->"d92c42f0-804b-4877-84a1-9c9913108316"],
Cell[136320, 3019, 521, 15, 78, "Output",ExpressionUUID->"26122ced-9f30-4b50-9e7c-490800aebd4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136878, 3039, 1041, 29, 49, "Input",ExpressionUUID->"01efa059-8a99-453d-a848-5e3f5e71c1ab"],
Cell[137922, 3070, 221, 4, 52, "Output",ExpressionUUID->"6128228c-1d31-4066-b902-4e6292fe626a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138180, 3079, 474, 13, 49, "Input",ExpressionUUID->"9e315121-da00-4742-961f-17194cf2717b"],
Cell[138657, 3094, 3452, 75, 346, "Output",ExpressionUUID->"a513918e-f9f8-4643-80e2-b4f4a08298f8"]
}, Open  ]]
}
]
*)



==> images/NumericalSimulations/2D/Discarded/E_m.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11744,        373]
NotebookOptionsPosition[      8620,        307]
NotebookOutlinePosition[      9035,        324]
CellTagsIndexPosition[      8992,        321]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"17.91990673", "/", "1.2"}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.909684991447577*^9, 3.9096850451140547`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"7a56e497-a600-4bb6-9c30-efdc286fcf15"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.93325561\"\>",
   14.933255608333335`,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{{3.909684995919178*^9, 3.909685045544877*^9}},
 CellLabel->
  "Out[5]//NumberForm=",ExpressionUUID->"407c4494-6de1-4b15-8656-\
1680f979d67f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"14.95090095", "/", "1"}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.909685067283596*^9, 3.909685069233827*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"ad3c52a0-f511-439d-8be2-9cc26c40382b"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.95090095\"\>",
   14.95090095,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{3.90968506961302*^9},
 CellLabel->
  "Out[6]//NumberForm=",ExpressionUUID->"4aa4b425-9a1f-4189-a707-\
5313c3d085a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"11.98184011", "/", "0.8"}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.909685265696773*^9, 3.909685267721869*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e35d1ae8-5199-46ed-9528-3730879f6f8b"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.97730014\"\>",
   14.9773001375,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{3.9096852680320053`*^9},
 CellLabel->
  "Out[7]//NumberForm=",ExpressionUUID->"3aad3aa5-111b-408e-afca-\
7217175a1df6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"9.012738768", "/", "0.6"}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.909685559473908*^9, 3.909685575572576*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"40b51768-1b6b-4927-a9bc-6a34d4dd93a1"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"15.02123128\"\>",
   15.02123128,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{3.9096855760908937`*^9},
 CellLabel->
  "Out[8]//NumberForm=",ExpressionUUID->"5c236625-7a2d-4b02-a1d7-\
32a98d882df7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"6.043599599", "/", "0.4"}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.909685631840148*^9, 3.909685634386524*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"decce692-8c10-415b-8862-97f464551393"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"15.108999\"\>",
   15.1089989975,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{3.909685634636956*^9},
 CellLabel->
  "Out[9]//NumberForm=",ExpressionUUID->"a0a7f0fa-f0a9-48bb-a4e1-\
4679e06feb49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"3.074091599", "/", "0.2"}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.909685728155621*^9, 3.909685731647582*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"fa4e97f5-15a1-4af5-aed8-39b6a0ceaea7"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"15.370458\"\>",
   15.370457994999999`,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{3.90968573221061*^9},
 CellLabel->
  "Out[10]//NumberForm=",ExpressionUUID->"88173931-85cb-4cdb-97d5-\
6669dcdb752d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"2.336012855", "/", "0.15"}], "]"}], ",", "10"}], "]"}]], "Input",\

 CellChangeTimes->{{3.9096857855761757`*^9, 3.909685799937437*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"48305f38-9461-4b90-86e6-a1b20058946e"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"15.57341903\"\>",
   15.573419033333334`,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{3.9096858007656403`*^9},
 CellLabel->
  "Out[11]//NumberForm=",ExpressionUUID->"81e9d866-4c1f-49f5-8d4c-\
92379fcc699d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"1.563206351", "/", "0.1"}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.909686281470127*^9, 3.909686284393882*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"39dd35a1-a59e-407f-a878-52efe753c3a9"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"15.63206351\"\>",
   15.63206351,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{3.909686285313465*^9},
 CellLabel->
  "Out[12]//NumberForm=",ExpressionUUID->"2b23d6a0-7ee5-4a15-80f2-\
979ed990fdbc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"17.83691618", "/", "1.2"}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.9096866033307734`*^9, 3.909686619017536*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a837a932-2204-437d-b1c1-36657edeee13"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.86409682\"\>",
   14.864096816666667`,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{3.90968661944276*^9},
 CellLabel->
  "Out[13]//NumberForm=",ExpressionUUID->"79c7aeb3-faf5-41e6-9df9-\
eafbe5a34f66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"14.87320485", "/", "1.0"}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.9096867125400553`*^9, 3.9096867289579353`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"cef2e152-c3ff-45ba-8a4c-c453ff4a65ad"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.87320485\"\>",
   14.87320485,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{3.90968672944351*^9},
 CellLabel->
  "Out[14]//NumberForm=",ExpressionUUID->"ee59a0da-c5b3-4b02-8aa6-\
928c9d080558"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"11.91230399", "/", "0.8"}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.909686828484353*^9, 3.909686842617293*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d4a8d4a2-ba02-4ff1-a51b-ed0401979644"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.89037999\"\>",
   14.8903799875,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{3.909686843466675*^9},
 CellLabel->
  "Out[15]//NumberForm=",ExpressionUUID->"4e0bd34d-47e4-4d65-b5f4-\
6ddcd449d5cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"8.957306658", "/", "0.6"}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.909686888244463*^9, 3.9096869054685583`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"452ef8c2-0b0f-4ec9-a89b-0272284266ae"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.92884443\"\>",
   14.928844430000002`,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{3.9096869059224777`*^9},
 CellLabel->
  "Out[16]//NumberForm=",ExpressionUUID->"63ab1bd5-d621-40dc-98c2-\
624d68ae8f3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"6.019408575", "/", "0.4"}], "]"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.9096869715482597`*^9, 3.909686982286356*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"552d0298-28cb-42c9-a47f-698f56761615"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"15.04852144\"\>",
   15.0485214375,
   AutoDelete->True],
  NumberForm[#, 10]& ]], "Output",
 CellChangeTimes->{3.9096870201425133`*^9},
 CellLabel->
  "Out[17]//NumberForm=",ExpressionUUID->"86eb67c7-c495-4e0c-aee5-\
89d7c6f1c843"]
}, Open  ]]
},
WindowSize->{721, 352},
WindowMargins->{{Automatic, 170}, {94, Automatic}},
Magnification->1.5,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c4b40ca6-d11a-4922-8269-cd163877e0e5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 299, 6, 46, "Input",ExpressionUUID->"7a56e497-a600-4bb6-9c30-efdc286fcf15"],
Cell[882, 30, 307, 9, 69, "Output",ExpressionUUID->"407c4494-6de1-4b15-8656-1680f979d67f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1226, 44, 295, 6, 46, "Input",ExpressionUUID->"ad3c52a0-f511-439d-8be2-9cc26c40382b"],
Cell[1524, 52, 274, 9, 69, "Output",ExpressionUUID->"4aa4b425-9a1f-4189-a707-5313c3d085a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1835, 66, 297, 6, 46, "Input",ExpressionUUID->"e35d1ae8-5199-46ed-9528-3730879f6f8b"],
Cell[2135, 74, 279, 9, 69, "Output",ExpressionUUID->"3aad3aa5-111b-408e-afca-7217175a1df6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2451, 88, 297, 6, 46, "Input",ExpressionUUID->"40b51768-1b6b-4927-a9bc-6a34d4dd93a1"],
Cell[2751, 96, 277, 9, 69, "Output",ExpressionUUID->"5c236625-7a2d-4b02-a1d7-32a98d882df7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3065, 110, 297, 6, 46, "Input",ExpressionUUID->"decce692-8c10-415b-8862-97f464551393"],
Cell[3365, 118, 275, 9, 69, "Output",ExpressionUUID->"a0a7f0fa-f0a9-48bb-a4e1-4679e06feb49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3677, 132, 298, 6, 46, "Input",ExpressionUUID->"fa4e97f5-15a1-4af5-aed8-39b6a0ceaea7"],
Cell[3978, 140, 281, 9, 69, "Output",ExpressionUUID->"88173931-85cb-4cdb-97d5-6669dcdb752d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4296, 154, 303, 7, 46, "Input",ExpressionUUID->"48305f38-9461-4b90-86e6-a1b20058946e"],
Cell[4602, 163, 286, 9, 69, "Output",ExpressionUUID->"81e9d866-4c1f-49f5-8d4c-92379fcc699d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4925, 177, 298, 6, 46, "Input",ExpressionUUID->"39dd35a1-a59e-407f-a878-52efe753c3a9"],
Cell[5226, 185, 276, 9, 69, "Output",ExpressionUUID->"2b23d6a0-7ee5-4a15-80f2-979ed990fdbc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5539, 199, 300, 6, 46, "Input",ExpressionUUID->"a837a932-2204-437d-b1c1-36657edeee13"],
Cell[5842, 207, 283, 9, 69, "Output",ExpressionUUID->"79c7aeb3-faf5-41e6-9df9-eafbe5a34f66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6162, 221, 302, 6, 46, "Input",ExpressionUUID->"cef2e152-c3ff-45ba-8a4c-c453ff4a65ad"],
Cell[6467, 229, 275, 9, 69, "Output",ExpressionUUID->"ee59a0da-c5b3-4b02-8aa6-928c9d080558"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6779, 243, 298, 6, 46, "Input",ExpressionUUID->"d4a8d4a2-ba02-4ff1-a51b-ed0401979644"],
Cell[7080, 251, 278, 9, 69, "Output",ExpressionUUID->"4e0bd34d-47e4-4d65-b5f4-6ddcd449d5cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7395, 265, 300, 6, 46, "Input",ExpressionUUID->"452ef8c2-0b0f-4ec9-a89b-0272284266ae"],
Cell[7698, 273, 286, 9, 69, "Output",ExpressionUUID->"63ab1bd5-d621-40dc-98c2-624d68ae8f3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8021, 287, 300, 6, 46, "Input",ExpressionUUID->"552d0298-28cb-42c9-a47f-698f56761615"],
Cell[8324, 295, 280, 9, 86, "Output",ExpressionUUID->"86eb67c7-c495-4e0c-aee5-89d7c6f1c843"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> images/NumericalSimulations/2D/energyFit.m <==
m = [1.2 1 0.8 0.6 0.4]';

Eliposome = [17.83691618 14.87320485 11.91230399 8.957306658 6.019408575]';

Eline = [17.91990673 14.95090095 11.98184011 9.012738768 6.043599599]';

% fitline = fit(m(1:end-2),Eline(1:end-2)./m(1:end-2),fittype('a+b/x'),'StartPoint',...
%     [1,3],'Lower',[0,0],'Upper',[inf,inf]);
% plot(fitline,m,Eline./m);
fitline.a = 14.845184644389059;
fitline.b = 0.105698190834442;
% figure
% 
% fitliposome = fit(m(1:end-2),Eliposome(1:end-2)./m(1:end-2),fittype('a+b/x^2'),'StartPoint',...
%     [1,3],'Lower',[0,0],'Upper',[inf,inf]);
% plot(fitliposome,m,Eliposome./m);
fitliposome.a = 14.842987949677894;
fitliposome.b = 0.030309943703680;

close all; hold on; axis([0.37 1.22 (fitline.a+fitliposome.a)/2 15.12]);
set(gca,'position',[0.13 0.185 0.86 0.79],'linewidth',1,'fontsize',16,'XTick',[0.4 0.6 0.8 1 1.2],'YTick',[14.9 15 15.1]);
gcfPosition = [10 10 500 240];
set(gcf,'Position',gcfPosition,'PaperUnits','Points','PaperSize',gcfPosition(3:4)-gcfPosition(1:2)+[10 10]);
xlabel('Mass $m$','Interpreter','latex'); ylabel('Energy-to-mass ratio','Interpreter','latex');

plot(m,Eliposome./m,'linestyle','none','Marker','.','Color','#0072BD','MarkerSize',10);
plot(m,Eline./m,'linestyle','none','Marker','.','Color','#D95319','MarkerSize',10);
fplot(@(x)fitliposome.a+fitliposome.b./x.^2,[min(m) max(m)],'LineWidth',1,'Color','#D95319');
fplot(@(x)fitline.a+fitline.b./x,[min(m) max(m)],'LineWidth',1,'Color','#0072BD');
plot(m,Eliposome./m,'linestyle','none','Marker','.','Color','#0072BD','MarkerSize',10);
plot(m,Eline./m,'linestyle','none','Marker','.','Color','#D95319','MarkerSize',10);
plot(1.163,14.865502358084676,'kx','MarkerSize',10);
legend({'Liposome','Straight bilayer',sprintf('$%.3f+%.5f/m^2$', fitliposome.a, fitliposome.b),sprintf('$%.3f+%.5f/m$', fitline.a, fitline.b)},'fontsize',17,'Interpreter','latex');









==> images/NumericalSimulations/2D/plot2d.m <==
function plot2d(eta,phi,title)
if nargin == 2; title = 'untitled'; end
A = eta.*reshape([211, 95,183]/255-[1 1 1],1,1,[])+...
    phi.*reshape([220,220, 98]/255-[1 1 1],1,1,[])+...
    reshape([1 1 1],1,1,[]);
A = flip(A);
imwrite(cat(2,zeros(size(A,1)+4,3,3),cat(1,zeros(3,size(A,2),3),A,...
    zeros(3,size(A,2),3)),zeros(size(A,1)+4,3,3)),['~/Desktop/' title '.png']);
end

==> images/NumericalSimulations/2D/plotDynamics2D.m <==
A = zeros(256*2+3*3,256*7+3*8,3);

cd('/Users/zirui/Desktop/NumericalSimulations/2Dhbn/weird/Code/');
load('arguments.mat');
names = {'EtaPhi0.mat','EtaPhi0.570000.mat','EtaPhi0.1710000.mat','EtaPhi0.2850000.mat','EtaPhi1.mat','EtaPhi3.mat','EtaPhi24.mat'};
j = 1;
for i = 1:7
    name = names{i};
    load(['../Weird/' name]);
    disp(Energy(eta,phi)/1.163);
    A(256*(j-1)+3*j+1:256*j+3*j,256*(i-1)+3*i+1:256*i+3*i,:) = ...
        flip(eta.*reshape([211, 95,183]/255-[1 1 1],1,1,[]) + phi.*...
        reshape([220,220, 98]/255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]));
end

disp(' ');

cd('/Users/zirui/Desktop/NumericalSimulations/2Dhbn/cut12d/Code/');
load('arguments.mat');
names = {'EtaPhi0.mat','EtaPhi0.855000.mat','EtaPhi0.5130000.mat','EtaPhi2.mat','EtaPhi4.mat','EtaPhi6.mat','EtaPhi.mat'};
j = 2;
for i = 1:7
    name = names{i};
    load(['../Cut/' name]);
    disp(Energy(eta,phi)/0.6);
    A(256*(j-1)+3*j+1:256*j+3*j,256*(i-1)+3*i+1:256*i+3*i,:) = ...
        flip(eta.*reshape([211, 95,183]/255-[1 1 1],1,1,[]) + phi.*...
        reshape([220,220, 98]/255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]));
end

imshow(A);
imwrite(A,'~/Desktop/untitled.png');

% for i = 0:7
% load('../Line/EtaPhi.mat');
% E = Energy(eta,phi);
% cd('/Users/zirui/Dropbox/ManuscriptDoublyDegenerateTernary/images/');
% plot2d(eta,phi,['line' num2str(i) '_' num2str(E,10)]);
% end


% for i = 10:14
% cd(['/Users/zirui/Desktop/NumericalSimulations/2Dhbn/liposome' num2str(i) '/Code/']);
% load('../Liposome/EtaPhi.mat');
% E = Energy(eta,phi);
% cd('/Users/zirui/Dropbox/ManuscriptDoublyDegenerateTernary/images/');
% plot2d(eta,phi,['liposome' num2str(i) '_' num2str(E,10)]);
% end

==> images/NumericalSimulations/2D/plotLocalMinimzer.m <==
A = zeros(256*2+3*3,256*7+3*8,3);

labels = {'line0','line1','line2','line3','line4','line5','line7'};
j = 2;
for i = 8-(1:7)
    label = labels{8-i};
    cd(['/Users/zirui/Desktop/NumericalSimulations/2Dhbn/' label '/Code/']);
    load('../Line/EtaPhi.mat');
    A(256*(j-1)+3*j+1:256*j+3*j,256*(i-1)+3*i+1:256*i+3*i,:) = ...
        flip(eta.*reshape([211, 95,183]/255-[1 1 1],1,1,[]) + phi.*...
        reshape([220,220, 98]/255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]));
end

j = 1; i = 8-7;
cd(['/Users/zirui/Desktop/NumericalSimulations/2Dhbn/' 'line6' '/Code/']);
load('../Line/EtaPhi.mat');
A(256*(j-1)+3*j+1:256*j+3*j,256*(i-1)+3*i+1:256*i+3*i,:) = ...
    flip(eta.*reshape([211, 95,183]/255-[1 1 1],1,1,[]) + phi.*...
    reshape([220,220, 98]/255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]));

j = 1; i = 8-6;
A(256*(j-1)+3*j+1-3:256*j+3*j,256*(i-1)+3*i+1:256*i+3*i,:) = 1;

labels = {'liposome10','liposome11','liposome12','liposome13','liposome14'};
j = 1;
for i = 8-(1:5)
    label = labels{8-i};
    cd(['/Users/zirui/Desktop/NumericalSimulations/2Dhbn/' label '/Code/']);
    load('../Liposome/EtaPhi.mat');
    A(256*(j-1)+3*j+1:256*j+3*j,256*(i-1)+3*i+1:256*i+3*i,:) = ...
        flip(eta.*reshape([211, 95,183]/255-[1 1 1],1,1,[]) + phi.*...
        reshape([220,220, 98]/255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]));
end

imshow(A);
imwrite(A,'~/Desktop/untitled.png');

% for i = 0:7
% load('../Line/EtaPhi.mat');
% E = Energy(eta,phi);
% cd('/Users/zirui/Dropbox/ManuscriptDoublyDegenerateTernary/images/');
% plot2d(eta,phi,['line' num2str(i) '_' num2str(E,10)]);
% end


% for i = 10:14
% cd(['/Users/zirui/Desktop/NumericalSimulations/2Dhbn/liposome' num2str(i) '/Code/']);
% load('../Liposome/EtaPhi.mat');
% E = Energy(eta,phi);
% cd('/Users/zirui/Dropbox/ManuscriptDoublyDegenerateTernary/images/');
% plot2d(eta,phi,['liposome' num2str(i) '_' num2str(E,10)]);
% end

==> images/NumericalSimulations/3D/Discarded/plotGyroidCoarse.m <==
cd('~/Desktop/NumericalSimulations/OptimalmCoarse/zeta0p6/0/Code');
load('../arguments.mat'); load('../EtaPhi.mat');
disp(etabar*X*Y*Z); disp(Energy(eta,phi,'../')/(etabar*X*Y*Z));
% E/m = 9.521066084945412
% eta = permute(eta,[2,1,3]); phi = permute(phi,[2,1,3]);
% Margin = [5 5]; gcfPosition = [10 10 [2*N 2.33*N] + 2*Margin];
% gcaPosition = gcfPosition(3:4) - 2*Margin;
% gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
% [A1,B1] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[8 5.5 7],3,3,'~/Desktop/untitled');
% 
% 
cd('~/Desktop/NumericalSimulations/OptimalmCoarse/zeta0p6/1/Code');
load('../arguments.mat'); load('../EtaPhi.mat');
disp(etabar*X*Y*Z); disp(Energy(eta,phi,'../')/(etabar*X*Y*Z));
% E/m = 9.495511460019390
% Margin = [5 5]; gcfPosition = [10 10 [2*N 2.33*N] + 2*Margin];
% gcaPosition = gcfPosition(3:4) - 2*Margin;
% gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
% [A2,B2] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[8 5.5 7],3,3,'~/Desktop/untitled');
% 
% 
cd('~/Desktop/NumericalSimulations/OptimalmCoarse/zeta1/0/Code');
load('../arguments.mat'); load('../EtaPhi.mat');
disp(etabar*X*Y*Z); disp(Energy(eta,phi,'../')/(etabar*X*Y*Z));
% E/m = 10.298876484023719
% eta = permute(eta,[2,1,3]); phi = permute(phi,[2,1,3]);
% Margin = [5 5]; gcfPosition = [10 10 [2*N 2.33*N] + 2*Margin];
% gcaPosition = gcfPosition(3:4) - 2*Margin;
% gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
% [A3,B3] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[8 5.5 7],3,3,'~/Desktop/untitled');
% 
% 
cd('~/Desktop/NumericalSimulations/OptimalmCoarse/zeta1/1/Code');
load('../arguments.mat'); load('../EtaPhi.mat');
disp(etabar*X*Y*Z); disp(Energy(eta,phi,'../')/(etabar*X*Y*Z));
% E/m = 10.318429060323844
% Margin = [5 5]; gcfPosition = [10 10 [2*N 2.33*N] + 2*Margin];
% gcaPosition = gcfPosition(3:4) - 2*Margin;
% gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
% [A4,B4] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[8 5.5 7],3,3,'~/Desktop/untitled');


% rectangleWidth = 3;
% A = zeros(256*1+rectangleWidth*2,256*4+rectangleWidth*5,3);
% j = 1;
% i = 1;
% A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = repmat(A1(1+rectangleWidth,(1:256)+rectangleWidth,:),256,1,1);
% i = 2;
% A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A2((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
% i = 3;
% A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = repmat(A3(1+rectangleWidth,(1:256)+rectangleWidth,:),256,1,1);
% i = 4;
% A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A4((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
% imshow(A);
% imwrite(A,'~/Desktop/cross.png');
% 
% 
% 
% B = repmat(uint8(255),size(B1,1),size(B1,2)*4,3);
% j = 1;
% i = 1;
% B(:,1+(i-1)*size(B1,2):i*size(B1,2),:) = B1;
% i = 2;
% B(:,1+(i-1)*size(B1,2):i*size(B1,2),:) = B2;
% i = 3;
% B(:,1+(i-1)*size(B1,2):i*size(B1,2),:) = B3;
% i = 4;
% B(:,1+(i-1)*size(B1,2):i*size(B1,2),:) = B4;
% 
% imshow(B);
% imwrite(B,'~/Desktop/untitled.png');







function [A,B] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,camposRatio,rectangleWidth,boxWidth,name)
if nargin == 2
    load('arguments.mat','M','N','P','X','Y','Z');
else
    [M, N, P] = size(eta);
end
A = zeros(M+rectangleWidth*2,P+rectangleWidth*2,3);
A((1:M)+rectangleWidth,(1:P)+rectangleWidth,:) = squeeze(eta(:,end/2,:)).*reshape([211, 95,183]/...
    255-[1 1 1],1,1,[]) + squeeze(phi(:,end/2,:)).*reshape([220,220, 98]...
    /255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]);
A = flip(permute(A,[2,1,3]));
% imwrite(A,[name '.png']);

close all;
box on;
% axis off;
axis equal; axis([0 X 0 Y 0 Z]);
set(gca,'XTick',[],'YTick',[],'ZTick',[],'Position',gcaPosition);
set(gca,'Color','none','LineWidth',boxWidth); set(gcf,'Position',gcfPosition,...
    'PaperUnits','Points','PaperSize',gcfPosition(3:4));
eta = cat(1,eta,eta(1,:,:)); eta = cat(2,eta,eta(:,1,:)); eta = cat(3,eta,eta(:,:,1));
phi = cat(1,phi,phi(1,:,:)); phi = cat(2,phi,phi(:,1,:)); phi = cat(3,phi,phi(:,:,1));
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),eta,1/2)),'FaceColor',...
    [211, 95,183]/255,'FaceAlpha',1  ,'EdgeColor','none',...
    'AmbientStrength',0.5,'DiffuseStrength',1,'SpecularStrength',...
    1,'SpecularExponent',20,'SpecularColorReflectance',0.4,'BackFaceLighting','lit');
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),phi+eta,1/2)),...
    'FaceColor',[220,220, 98]/255,'FaceAlpha',0.3,'EdgeColor','none',...
    'AmbientStrength',0.85,'DiffuseStrength',0,'SpecularStrength',0,...
    'SpecularExponent',1,'SpecularColorReflectance',0);
campos(camposRatio.*[X Y Z]); camroll(0); camlight('headlight'); lighting phong;
B = print(gcf, '-RGBImage', '-r0');
% print(gcf, [name '.png'], '-dpng', '-r0');
end

==> images/NumericalSimulations/3D/Discarded/plotGyroidFine.sh <==
#!/bin/sh
#
# Simple Matlab submit script for Slurm.
#
#
#SBATCH -A dsi                   # Replace ACCOUNT with your group account name 
#SBATCH -J SimpleMLJob           # The job name
#SBATCH -c 16                     # Number of cores to use (max 32)
#SBATCH -t 0-06:00                # Runtime in D-HH:MM
#SBATCH --mem-per-cpu=5G         # The memory the job will use per cpu core

module load matlab

echo "Launching a Matlab run"
date

#Command to execute Matlab code
matlab -nosplash -nodisplay -nodesktop -r "plotGyroidFine" # > matoutfile

# End of script


==> images/NumericalSimulations/3D/FigureSize.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     20900,        594]
NotebookOptionsPosition[     16767,        511]
NotebookOutlinePosition[     17181,        528]
CellTagsIndexPosition[     17138,        525]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"1042", "/", "2590"}], " ", "65"}], "]"}], "2", " ", 
  "0.7"}]], "Input",
 CellChangeTimes->{{3.910740270505415*^9, 3.910740287579568*^9}, {
  3.91074031760664*^9, 3.910740319325259*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"9fae843e-6c09-4d98-9909-6d03907fd3a0"],

Cell[BoxData["36.61081081081081`"], "Output",
 CellChangeTimes->{3.9107402878375187`*^9, 3.910740334200592*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"b1856e64-322a-4ce7-8557-ff11a1e654f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"2", " ", "0.7", " ", "13.0375"}]], "Input",
 CellChangeTimes->{{3.9107425114252357`*^9, 3.910742511743718*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6622ed21-fb64-4cfc-acc2-e2aa7e9827ec"],

Cell[BoxData["18.252499999999998`"], "Output",
 CellChangeTimes->{3.9107425123551273`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"e40ffc6b-5030-4367-9877-21ac0ef43e0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"8", ",", "5.5", ",", "7"}], "}"}], "-", 
  RowBox[{"{", 
   RowBox[{"0.5", ",", "0.5", ",", "0.5"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.911146561203771*^9, 3.9111465812673883`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1c3b43a9-edcb-4ff2-b473-898e09d9a307"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.5`", ",", "5.`", ",", "6.5`"}], "}"}]], "Output",
 CellChangeTimes->{3.911146582959382*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"f15841f3-c0f0-4e01-8980-60ca23870d2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cross", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7.5`", ",", "5.`", ",", "6.5`"}], "}"}]}], "]"}], "/", 
  RowBox[{"Norm", "[", 
   RowBox[{"{", 
    RowBox[{"7.5`", ",", "5.`", ",", "6.5`"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9111468522607517`*^9, 3.911146888062388*^9}, {
  3.911146924193099*^9, 3.911146938504689*^9}, {3.911147069481799*^9, 
  3.911147088779336*^9}, {3.9111471395260897`*^9, 3.911147141972994*^9}, {
  3.911147173305675*^9, 3.911147177018421*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"04712f07-041b-465c-882d-bc46d233c7bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", "0.5848976518656017`", ",", 
   RowBox[{"-", "0.44992127066584753`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9111468636479692`*^9, 3.9111468883153973`*^9}, 
   3.911146938840476*^9, {3.911147073359516*^9, 3.911147089139879*^9}, 
   3.9111471427745857`*^9, 3.91114717760579*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"72058c78-5a88-4309-bb08-78b8d58599cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cross", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7.5`", ",", "5.`", ",", "6.5`"}], "}"}]}], "]"}], "/", 
  RowBox[{"Norm", "[", 
   RowBox[{"{", 
    RowBox[{"7.5`", ",", "5.`", ",", "6.5`"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.911147184699272*^9, 3.9111471894959993`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"7ee99cf2-10c6-4ac4-80cb-3bcda8d17a97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.5848976518656017`", ",", "0.`", ",", 
   RowBox[{"-", "0.6748819059987713`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.911147190220409*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"b4f33012-db19-4441-b45e-2e1cf69befa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7.5`", ",", "5.`", ",", "6.5`"}], "}"}], "/", 
   RowBox[{"Norm", "[", 
    RowBox[{"{", 
     RowBox[{"7.5`", ",", "5.`", ",", "6.5`"}], "}"}], "]"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.911147548267456*^9, 3.9111475524767637`*^9}, {
  3.91114760670706*^9, 3.911147607791153*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"b1bbd599-c0f5-4cd1-bcef-693575bd4904"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "0.6748819059987713`", ",", "0.44992127066584753`", ",", 
    "0.5848976518656017`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.911147553685197*^9, 3.911147608135083*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"ae141af7-d2e5-4535-a539-c58257b06f9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"IdentityMatrix", "[", "3", "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
      "0.6748819059987713`", ",", "0.44992127066584753`", ",", 
       "0.5848976518656017`"}], "}"}], "}"}], "\[Transpose]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
     "0.6748819059987713`", ",", "0.44992127066584753`", ",", 
      "0.5848976518656017`"}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.911147556872233*^9, 3.9111476279597483`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"53c36f63-5d48-4f8b-9501-99447ae35f44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5445344129554657`", ",", 
     RowBox[{"-", "0.30364372469635625`"}], ",", 
     RowBox[{"-", "0.39473684210526305`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.30364372469635625`"}], ",", "0.7975708502024292`", ",", 
     RowBox[{"-", "0.26315789473684204`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.39473684210526305`"}], ",", 
     RowBox[{"-", "0.26315789473684204`"}], ",", "0.6578947368421053`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.911147585072666*^9, 3.911147621289709*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"ca924c13-1d70-4f4a-90cd-d62d5e82f816"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], "}"}], ".", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0.5445344129554657`", ",", 
      RowBox[{"-", "0.30364372469635625`"}], ",", 
      RowBox[{"-", "0.39473684210526305`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.30364372469635625`"}], ",", "0.7975708502024292`", ",", 
      
      RowBox[{"-", "0.26315789473684204`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.39473684210526305`"}], ",", 
      RowBox[{"-", "0.26315789473684204`"}], ",", "0.6578947368421053`"}], 
     "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.911147651687551*^9, 3.911147678531547*^9}, {
  3.911147797189007*^9, 3.911147806543098*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"dcbb4a47-1628-4809-82a8-8b47e67ad317"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "0.8481781376518219`"}], ",", "1.1012145748987856`", ",", 
    "0.13157894736842102`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9111476678910627`*^9, 3.911147679092656*^9}, 
   3.911147817777862*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"0c7c41a7-584e-405c-b027-06f18e572b32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}], ".", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0.5445344129554657`", ",", 
      RowBox[{"-", "0.30364372469635625`"}], ",", 
      RowBox[{"-", "0.39473684210526305`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.30364372469635625`"}], ",", "0.7975708502024292`", ",", 
      
      RowBox[{"-", "0.26315789473684204`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.39473684210526305`"}], ",", 
      RowBox[{"-", "0.26315789473684204`"}], ",", "0.6578947368421053`"}], 
     "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9111476884522133`*^9, 3.91114769144077*^9}, {
  3.911147812100482*^9, 3.91114781539431*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"88f957ae-7830-4836-94b0-ecae49d2305c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "0.39473684210526305`"}], ",", 
    RowBox[{"-", "0.26315789473684204`"}], ",", "0.6578947368421053`"}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9111476922214947`*^9, 3.911147819873733*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"bae33648-4065-4038-808b-26fcb25886ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Norm", "[", 
  RowBox[{
   RowBox[{"Cross", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8481781376518219`"}], ",", "1.1012145748987856`", ",", 
       "0.13157894736842102`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.39473684210526305`"}], ",", 
       RowBox[{"-", "0.26315789473684204`"}], ",", "0.6578947368421053`"}], 
      "}"}]}], "]"}], "/", 
   RowBox[{"Norm", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.39473684210526305`"}], ",", 
      RowBox[{"-", "0.26315789473684204`"}], ",", "0.6578947368421053`"}], 
     "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.911147712970763*^9, 3.91114776449014*^9}, {
  3.911147834416478*^9, 3.9111478564126663`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"5c127d83-9940-42ac-b5c1-f370c9054d96"],

Cell[BoxData["1.3867504905630732`"], "Output",
 CellChangeTimes->{
  3.911147764802256*^9, {3.911147847058313*^9, 3.911147856755766*^9}},
 CellLabel->"Out[25]=",ExpressionUUID->"b2d101cf-5bb7-44e0-9121-b295ef936b2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"-", "1"}]}], "}"}], "}"}], ".", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0.5445344129554657`", ",", 
      RowBox[{"-", "0.30364372469635625`"}], ",", 
      RowBox[{"-", "0.39473684210526305`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.30364372469635625`"}], ",", "0.7975708502024292`", ",", 
      
      RowBox[{"-", "0.26315789473684204`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.39473684210526305`"}], ",", 
      RowBox[{"-", "0.26315789473684204`"}], ",", "0.6578947368421053`"}], 
     "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.911148020471404*^9, 3.911148022320689*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"16f34233-a2c8-49e2-a84f-a4523c3ff63b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0.6356275303643725`", ",", "0.757085020242915`", ",", 
    RowBox[{"-", "1.3157894736842104`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.911148092497284*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"17ea29f8-660d-4ef6-8935-53ca20906049"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}], ".", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0.5445344129554657`", ",", 
      RowBox[{"-", "0.30364372469635625`"}], ",", 
      RowBox[{"-", "0.39473684210526305`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.30364372469635625`"}], ",", "0.7975708502024292`", ",", 
      
      RowBox[{"-", "0.26315789473684204`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.39473684210526305`"}], ",", 
      RowBox[{"-", "0.26315789473684204`"}], ",", "0.6578947368421053`"}], 
     "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.911148114087841*^9, 3.911148118202508*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"d824fc7a-d576-4a2b-b8d3-2076733f0d1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "0.39473684210526305`"}], ",", 
    RowBox[{"-", "0.26315789473684204`"}], ",", "0.6578947368421053`"}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{3.911148118547262*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"57a9e560-91fe-4e7d-a60f-67e23e44eca9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Dot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0.6356275303643725`", ",", "0.757085020242915`", ",", 
      RowBox[{"-", "1.3157894736842104`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.39473684210526305`"}], ",", 
      RowBox[{"-", "0.26315789473684204`"}], ",", "0.6578947368421053`"}], 
     "}"}]}], "]"}], "/", 
  RowBox[{"Norm", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.39473684210526305`"}], ",", 
     RowBox[{"-", "0.26315789473684204`"}], ",", "0.6578947368421053`"}], 
    "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.911148132210722*^9, 3.911148177945652*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"10e8d761-db6a-4797-bf9c-394e4d54dcbd"],

Cell[BoxData[
 RowBox[{"-", "1.6222142113076254`"}]], "Output",
 CellChangeTimes->{3.911148178256897*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"da8dceec-9941-46b1-881f-725394d77d3e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"512", ",", "1", ",", "               ", 
  RowBox[{"1213", "-", "20"}], ",", "1.6222142113076254"}]], "Input",
 CellChangeTimes->{{3.9111486877534103`*^9, 
  3.911148716536202*^9}},ExpressionUUID->"cdeed90c-a82c-443b-a9b9-\
f16179337956"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1044", "2078"], 
  FractionBox["512", 
   RowBox[{"1213", "-", "20"}]], 
  FractionBox["1.6222142113076254", "1"], 
  FractionBox[
   RowBox[{"{", 
    RowBox[{"3.51", ",", "3.6855"}], "}"}], "3.66"], "52.15"}]], "Input",
 CellChangeTimes->{{3.9111487753923597`*^9, 3.911148777408169*^9}, {
   3.911148873700849*^9, 3.911148928922834*^9}, {3.911148967889851*^9, 
   3.911148969001011*^9}, 3.9111492802395372`*^9, {3.911150288617826*^9, 
   3.911150291409256*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"c6e26339-7128-4ee0-bbb1-dc18e69636c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"17.49335132347631`", ",", "18.368018889650127`"}], "}"}]], "Output",\

 CellChangeTimes->{3.91114897127826*^9, 3.911149291286598*^9, 
  3.911150301681074*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"1eb7d216-682f-47f0-a39f-b6b9790905b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"17.49335132347631`", ",", "18.368018889650127`"}], "}"}], ",", 
   "16"}], "]"}]], "Input",
 CellChangeTimes->{3.911150314217414*^9},
 NumberMarks->False,
 CellLabel->"In[47]:=",ExpressionUUID->"a1b35163-594d-4313-9f4f-cc8fa5f1914d"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox["\<\"17.49335132347631\"\>",
     17.49335132347631,
     AutoDelete->True], ",", 
    InterpretationBox["\<\"18.36801888965013\"\>",
     18.368018889650127`,
     AutoDelete->True]}], "}"}],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.911149296322456*^9, 3.911150314710516*^9},
 CellLabel->
  "Out[47]//NumberForm=",ExpressionUUID->"c6d8d398-0632-4f1a-a364-\
5b16c186e1db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["524", "1039"], 
  FractionBox["256", "512"], " ", 
  FractionBox[
   RowBox[{"{", 
    RowBox[{"3.51", ",", "3.6855"}], "}"}], "3.66"], "52.15"}]], "Input",
 CellChangeTimes->{{3.911149067043131*^9, 3.911149153556643*^9}, {
   3.9111491842673798`*^9, 3.911149213898522*^9}, 3.911149247344103*^9, 
   3.911150299399973*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"6904a6dc-221f-4c56-819e-246a2b1824ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.611480932169961`", ",", "13.242054978778459`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.911149214339946*^9, 3.911149247904024*^9, 
  3.911150299975987*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"f128a830-c2e4-4332-9fb8-1e2b5fed7caa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"12.611480932169961`", ",", "13.242054978778459`"}], "}"}], ",", 
   "16"}], "]"}]], "Input",
 CellChangeTimes->{3.911150322396*^9},
 NumberMarks->False,
 CellLabel->"In[48]:=",ExpressionUUID->"81cd147e-755e-48da-b587-ad4f3d28802b"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox["\<\"12.61148093216996\"\>",
     12.611480932169961`,
     AutoDelete->True], ",", 
    InterpretationBox["\<\"13.24205497877846\"\>",
     13.242054978778459`,
     AutoDelete->True]}], "}"}],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.911149252105896*^9, 3.9111503227571497`*^9},
 CellLabel->
  "Out[48]//NumberForm=",ExpressionUUID->"b8bcc953-b05c-430c-a879-\
47f4a97aa628"]
}, Open  ]]
},
WindowSize->{774, 502},
WindowMargins->{{Automatic, 127}, {0, Automatic}},
Magnification->1.5,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"518535d1-0b9b-43be-942d-39f6f9d32244"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 335, 8, 46, "Input",ExpressionUUID->"9fae843e-6c09-4d98-9909-6d03907fd3a0"],
Cell[918, 32, 189, 2, 52, "Output",ExpressionUUID->"b1856e64-322a-4ce7-8557-ff11a1e654f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1144, 39, 213, 3, 46, "Input",ExpressionUUID->"6622ed21-fb64-4cfc-acc2-e2aa7e9827ec"],
Cell[1360, 44, 168, 2, 52, "Output",ExpressionUUID->"e40ffc6b-5030-4367-9877-21ac0ef43e0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1565, 51, 317, 7, 46, "Input",ExpressionUUID->"1c3b43a9-edcb-4ff2-b473-898e09d9a307"],
Cell[1885, 60, 211, 4, 52, "Output",ExpressionUUID->"f15841f3-c0f0-4e01-8980-60ca23870d2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2133, 69, 696, 16, 78, "Input",ExpressionUUID->"04712f07-041b-465c-882d-bc46d233c7bc"],
Cell[2832, 87, 410, 7, 52, "Output",ExpressionUUID->"72058c78-5a88-4309-bb08-78b8d58599cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3279, 99, 480, 12, 78, "Input",ExpressionUUID->"7ee99cf2-10c6-4ac4-80cb-3bcda8d17a97"],
Cell[3762, 113, 261, 5, 52, "Output",ExpressionUUID->"b4f33012-db19-4441-b45e-2e1cf69befa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4060, 123, 438, 11, 46, "Input",ExpressionUUID->"b1bbd599-c0f5-4cd1-bcef-693575bd4904"],
Cell[4501, 136, 314, 7, 52, "Output",ExpressionUUID->"ae141af7-d2e5-4535-a539-c58257b06f9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4852, 148, 601, 16, 171, "Input",ExpressionUUID->"53c36f63-5d48-4f8b-9501-99447ae35f44"],
Cell[5456, 166, 702, 17, 115, "Output",ExpressionUUID->"ca924c13-1d70-4f4a-90cd-d62d5e82f816"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6195, 188, 899, 24, 233, "Input",ExpressionUUID->"dcbb4a47-1628-4809-82a8-8b47e67ad317"],
Cell[7097, 214, 360, 8, 52, "Output",ExpressionUUID->"0c7c41a7-584e-405c-b027-06f18e572b32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7494, 227, 878, 23, 233, "Input",ExpressionUUID->"88f957ae-7830-4836-94b0-ecae49d2305c"],
Cell[8375, 252, 352, 8, 52, "Output",ExpressionUUID->"bae33648-4065-4038-808b-26fcb25886ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8764, 265, 853, 22, 233, "Input",ExpressionUUID->"5c127d83-9940-42ac-b5c1-f370c9054d96"],
Cell[9620, 289, 216, 3, 52, "Output",ExpressionUUID->"b2d101cf-5bb7-44e0-9121-b295ef936b2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9873, 297, 850, 23, 233, "Input",ExpressionUUID->"16f34233-a2c8-49e2-a84f-a4523c3ff63b"],
Cell[10726, 322, 301, 6, 52, "Output",ExpressionUUID->"17ea29f8-660d-4ef6-8935-53ca20906049"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11064, 333, 829, 22, 233, "Input",ExpressionUUID->"d824fc7a-d576-4a2b-b8d3-2076733f0d1a"],
Cell[11896, 357, 328, 8, 52, "Output",ExpressionUUID->"57a9e560-91fe-4e7d-a60f-67e23e44eca9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12261, 370, 744, 19, 202, "Input",ExpressionUUID->"10e8d761-db6a-4797-bf9c-394e4d54dcbd"],
Cell[13008, 391, 184, 3, 52, "Output",ExpressionUUID->"da8dceec-9941-46b1-881f-725394d77d3e"]
}, Open  ]],
Cell[13207, 397, 262, 5, 46, "Input",ExpressionUUID->"cdeed90c-a82c-443b-a9b9-f16179337956"],
Cell[CellGroupData[{
Cell[13494, 406, 581, 13, 103, "Input",ExpressionUUID->"c6e26339-7128-4ee0-bbb1-dc18e69636c7"],
Cell[14078, 421, 277, 6, 52, "Output",ExpressionUUID->"1eb7d216-682f-47f0-a39f-b6b9790905b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14392, 432, 317, 8, 46, "Input",ExpressionUUID->"a1b35163-594d-4313-9f4f-cc8fa5f1914d"],
Cell[14712, 442, 460, 14, 69, "Output",ExpressionUUID->"c6d8d398-0632-4f1a-a364-5b16c186e1db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15209, 461, 440, 10, 69, "Input",ExpressionUUID->"6904a6dc-221f-4c56-819e-246a2b1824ae"],
Cell[15652, 473, 280, 6, 52, "Output",ExpressionUUID->"f128a830-c2e4-4332-9fb8-1e2b5fed7caa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15969, 484, 315, 8, 46, "Input",ExpressionUUID->"81cd147e-755e-48da-b587-ad4f3d28802b"],
Cell[16287, 494, 464, 14, 69, "Output",ExpressionUUID->"b8bcc953-b05c-430c-a879-47f4a97aa628"]
}, Open  ]]
}
]
*)



==> images/NumericalSimulations/3D/energyFit.m <==
% Disk
% 1.000000000000000	10.841411741684627	10.84141174168463
% 1.600000000000000	17.173429855689566	10.73339365980598
% 2.400000000000000	25.580875879846268	10.65869828326928
% 7.000000000000000	73.644544562569166	10.52064922322417
% 
% Liposome
% 1.000000000000000	10.693895211885835	10.69389521188584
% 1.600000000000000	16.886088274419819	10.55380517151239
% 2.400000000000000	25.145416162757240	10.47725673448218
% 7.000000000000000	72.642998590944146	10.37757122727773

m = [1 1.6 2.4 7]';

Eliposome = [10.693895211885835 16.886088274419819 25.145416162757240 72.642998590944146]';

Edisk = [10.841411741684627 17.173429855689566 25.580875879846268 73.644544562569166]';

% fitdisk = fit(m(3:end),Edisk(3:end)./m(3:end),fittype('a+b/sqrt(x)'),'StartPoint',...
%     [1,3],'Lower',[0,0],'Upper',[inf,inf]);
% plot(fitdisk,m,Edisk./m);
fitdisk.a = 10.325616503064246;
fitdisk.b = 0.516008075063655;


% fitliposome = fit(m(3:end),Eliposome(3:end)./m(3:end),fittype('a+b/x'),'StartPoint',...
%     [1,3],'Lower',[0,0],'Upper',[inf,inf]);
% plot(fitliposome,m,Eliposome./m);
fitliposome.a = 10.325561442972161;
fitliposome.b = 0.364068699624059;

close all; hold on; axis([0.9 7.1 (fitdisk.a+fitliposome.a)/2 10.88]);
set(gca,'position',[0.13 0.185 0.86 0.79],'linewidth',1,'fontsize',16,'XTick',m,'YTick',[10.4 10.6 10.8]);
gcfPosition = [10 10 500 240];
set(gcf,'Position',gcfPosition,'PaperUnits','Points','PaperSize',gcfPosition(3:4)-gcfPosition(1:2)+[10 10]);
xlabel('Mass $m$','Interpreter','latex'); ylabel('Energy-to-mass ratio','Interpreter','latex');

plot(m,Eliposome./m,'linestyle','none','Marker','.','Color','#0072BD','MarkerSize',10);
plot(m,Edisk./m,'linestyle','none','Marker','.','Color','#D95319','MarkerSize',10);
fplot(@(x)fitliposome.a+fitliposome.b./x,[min(m) max(m)],'LineWidth',1,'Color','#D95319');
fplot(@(x)fitdisk.a+fitdisk.b./sqrt(x),[min(m) max(m)],'LineWidth',1,'Color','#0072BD');
plot(m,Eliposome./m,'linestyle','none','Marker','.','Color','#0072BD','MarkerSize',10);
plot(m,Edisk./m,'linestyle','none','Marker','.','Color','#D95319','MarkerSize',10);
plot(1.163,14.865502358084676,'kx','MarkerSize',10);
legend({'Liposome','Disk bilayer',sprintf('$%.3f+%.5f/m$', fitliposome.a, fitliposome.b),sprintf('$%.3f+%.5f/\\sqrt m$', fitdisk.a, fitdisk.b)},'fontsize',17,'Interpreter','latex');







==> images/NumericalSimulations/3D/plotDisk.m <==
cd('~/Desktop/NumericalSimulations/3Dhbn/500b1/Code');
load('arguments.mat'); load('../Bilayer/EtaPhi_i=22000000.mat');
% disp(etabar*X*Y*Z);
% disp(Energy(eta,phi));

Margin = [0 0]; gcfPosition = [10 10 [N 0.76*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A1,B1] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,20],3,3,['~/Dropbox/ManuscriptDoublyDegenerateTernary/' ...
    'images/NumericalSimulations/3D/Disk1']);


cd('~/Desktop/NumericalSimulations/3Dhbn/500b2/Code');
load('arguments.mat'); load('../Bilayer/EtaPhi_i=22000000.mat');
% disp(etabar*X*Y*Z);
% disp(Energy(eta,phi));

Margin = [0 0]; gcfPosition = [10 10 [N 0.76*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A2,B2] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,20],3,3,['~/Dropbox/ManuscriptDoublyDegenerateTernary/' ...
    'images/NumericalSimulations/3D/Disk1p6']);


cd('~/Desktop/NumericalSimulations/3Dhbn/500b2p5/Code');
load('arguments.mat'); load('../Bilayer/EtaPhi.mat');
% disp(etabar*X*Y*Z);
% disp(Energy(eta,phi));

Margin = [0 0]; gcfPosition = [10 10 [N 0.76*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A3,B3] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,20],3,3,['~/Dropbox/ManuscriptDoublyDegenerateTernary/' ...
    'images/NumericalSimulations/3D/Disk2p4']);


cd('~/Desktop/NumericalSimulations/3Dhbn/500b3/Code');
load('arguments.mat'); load('../Bilayer/EtaPhi.mat');
% disp(etabar*X*Y*Z);
% disp(Energy(eta,phi));

Margin = [0 0]; gcfPosition = [10 10 [N 0.66*N] + 2*Margin];
gcaPosition = Margin./gcfPosition(3:4); gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A4,B4] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,40]/2+[1/2,1/2,0]*1/2,3,3,['~/Dropbox/ManuscriptDoublyDegenerateTernary/' ...
    'images/NumericalSimulations/3D/Disk7']);



rectangleWidth = 3;
A = zeros(64*1+rectangleWidth*2,256*4+rectangleWidth*5+256,3);
j = 1;
i = 1;
A(64*(j-1)+rectangleWidth*j+1:64*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A1((1:64)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 2;
A(64*(j-1)+rectangleWidth*j+1:64*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A2((1:64)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 3;
A(64*(j-1)+rectangleWidth*j+1:64*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A3((1:64)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 4;
A(64*(j-1)+rectangleWidth*j+1:64*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i+256,:) = A4((1:64)+rectangleWidth,(1:512)+rectangleWidth,:);
imshow(A);
imwrite(A,'~/Desktop/cross.png');



B = repmat(uint8(255),676,(256*4+rectangleWidth*5+256)*2,3);
j = 1;
i = 1;
B((1:size(B1,1))+(size(B,1)-size(B1,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B1;
i = 2;
B((1:size(B2,1))+(size(B,1)-size(B2,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B2;
i = 3;
B((1:size(B3,1))+(size(B,1)-size(B3,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B3;
i = 4;
B((1:size(B4,1))+(size(B,1)-size(B4,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i+256),:) = B4;

imshow(B);
imwrite(B(73:603,:,:),'~/Desktop/untitled.png');








function [A,B] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,camposRatio,rectangleWidth,boxWidth,name)
if nargin == 2
    load('arguments.mat','M','N','P','X','Y','Z');
else
    [M, N, P] = size(eta);
end
A = zeros(M+rectangleWidth*2,P+rectangleWidth*2,3);
A((1:M)+rectangleWidth,(1:P)+rectangleWidth,:) = squeeze(eta(:,end/2,:)).*reshape([211, 95,183]/...
    255-[1 1 1],1,1,[]) + squeeze(phi(:,end/2,:)).*reshape([220,220, 98]...
    /255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]);
A = flip(flip(permute(A,[2,1,3])),2);
% imwrite(A,[name '.png']);

close all;
% box on;
axis off;
axis equal; axis([0 X 0 Y 0 Z]);
set(gca,'XTick',[],'YTick',[],'ZTick',[],'Position',gcaPosition);
set(gca,'Color','none','LineWidth',boxWidth); set(gcf,'Position',gcfPosition,...
    'PaperUnits','Points','PaperSize',gcfPosition(3:4));
eta = cat(1,eta,eta(1,:,:)); eta = cat(2,eta,eta(:,1,:)); eta = cat(3,eta,eta(:,:,1));
phi = cat(1,phi,phi(1,:,:)); phi = cat(2,phi,phi(:,1,:)); phi = cat(3,phi,phi(:,:,1));
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),eta,1/2)),'FaceColor',...
    [211, 95,183]/255,'FaceAlpha',1  ,'EdgeColor','none',...
    'AmbientStrength',0.5,'DiffuseStrength',1,'SpecularStrength',...
    1,'SpecularExponent',20,'SpecularColorReflectance',0.4);
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),phi+eta,1/2)),...
    'FaceColor',[220,220, 98]/255,'FaceAlpha',0.3,'EdgeColor','none',...
    'AmbientStrength',0.85,'DiffuseStrength',0,'SpecularStrength',0,...
    'SpecularExponent',1,'SpecularColorReflectance',0);
campos(camposRatio.*[X Y Z]); camroll(0); camlight('headlight'); lighting phong;
B = print(gcf, '-RGBImage', '-r0');
% print(gcf, [name '.png'], '-dpng', '-r0');
end

==> images/NumericalSimulations/3D/plotDiskHole.m <==
cd('~/Desktop/NumericalSimulations/500b2p5hole/Code');
load('arguments.mat');

load('../Hole/EtaPhi_i=0.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.827684419207207
Margin = [0 0]; gcfPosition = [10 10 [N 0.76*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A1,B1] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,20],3,3,'~/utl');
% 
load('../Hole/EtaPhi_i=320000.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.767165678310244
Margin = [0 0]; gcfPosition = [10 10 [N 0.76*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A2,B2] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,20],3,3,'~/utl');
% 
load('../Hole/EtaPhi_i=640000.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.699825257940745
Margin = [0 0]; gcfPosition = [10 10 [N 0.76*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A3,B3] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,20],3,3,'~/utl');
% 
load('../Hole/EtaPhi_i=720000.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.678247887164586
Margin = [0 0]; gcfPosition = [10 10 [N 0.76*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A4,B4] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,20],3,3,'~/utl');
% 
load('../Hole/EtaPhi_i=1000000.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.658882505189768
Margin = [0 0]; gcfPosition = [10 10 [N 0.76*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A5,B5] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,20],3,3,'~/utl');






rectangleWidth = 3;
A = zeros(64*1+rectangleWidth*2,256*5+rectangleWidth*6,3);
j = 1;
i = 1;
A(64*(j-1)+rectangleWidth*j+1:64*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A1((1:64)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 2;
A(64*(j-1)+rectangleWidth*j+1:64*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A2((1:64)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 3;
A(64*(j-1)+rectangleWidth*j+1:64*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A3((1:64)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 4;
A(64*(j-1)+rectangleWidth*j+1:64*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A4((1:64)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 5;
A(64*(j-1)+rectangleWidth*j+1:64*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A5((1:64)+rectangleWidth,(1:256)+rectangleWidth,:);
imshow(A);
imwrite(A,'~/Desktop/cross.png');


rectangleWidth = 3;
B = repmat(uint8(255),390,(256*5+rectangleWidth*6)*2,3);
j = 1;
i = 1;
B((1:size(B1,1))+(size(B,1)-size(B1,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B1;
i = 2;
B((1:size(B2,1))+(size(B,1)-size(B2,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B2;
i = 3;
B((1:size(B3,1))+(size(B,1)-size(B3,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B3;
i = 4;
B((1:size(B3,1))+(size(B,1)-size(B3,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B4;
i = 5;
B((1:size(B3,1))+(size(B,1)-size(B3,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B5;
imshow(B);
imwrite(B(28:end-27,:,:),'~/Desktop/3D.png');








function [A,B] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,camposRatio,rectangleWidth,boxWidth,name)
if nargin == 2
    load('arguments.mat','M','N','P','X','Y','Z');
else
    [M, N, P] = size(eta);
end
A = zeros(M+rectangleWidth*2,P+rectangleWidth*2,3);
A((1:M)+rectangleWidth,(1:P)+rectangleWidth,:) = squeeze(eta(:,end/2,:)).*reshape([211, 95,183]/...
    255-[1 1 1],1,1,[]) + squeeze(phi(:,end/2,:)).*reshape([220,220, 98]...
    /255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]);
A = flip(flip(permute(A,[2,1,3])),2);
% imwrite(A,[name '.png']);

close all;
% box on;
axis off;
axis equal; axis([0 X 0 Y 0 Z]);
set(gca,'XTick',[],'YTick',[],'ZTick',[],'Position',gcaPosition);
set(gca,'Color','none','LineWidth',boxWidth); set(gcf,'Position',gcfPosition,...
    'PaperUnits','Points','PaperSize',gcfPosition(3:4));
eta = cat(1,eta,eta(1,:,:)); eta = cat(2,eta,eta(:,1,:)); eta = cat(3,eta,eta(:,:,1));
phi = cat(1,phi,phi(1,:,:)); phi = cat(2,phi,phi(:,1,:)); phi = cat(3,phi,phi(:,:,1));
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),eta,1/2)),'FaceColor',...
    [211, 95,183]/255,'FaceAlpha',1  ,'EdgeColor','none',...
    'AmbientStrength',0.5,'DiffuseStrength',1,'SpecularStrength',...
    1,'SpecularExponent',20,'SpecularColorReflectance',0.4);
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),phi+eta,1/2)),...
    'FaceColor',[220,220, 98]/255,'FaceAlpha',0.3,'EdgeColor','none',...
    'AmbientStrength',0.85,'DiffuseStrength',0,'SpecularStrength',0,...
    'SpecularExponent',1,'SpecularColorReflectance',0);
campos(camposRatio.*[X Y Z]); camroll(0); camlight('headlight'); lighting phong;
B = print(gcf, '-RGBImage', '-r0');
% print(gcf, [name '.png'], '-dpng', '-r0');
end

==> images/NumericalSimulations/3D/plotGyroidFine.m <==
cd('~/Desktop/DoublyDegenerateTernary/NumericalSimulations/OptimalmFine/zeta0p6/Code');
load('../0/arguments.mat'); disp(etabar*X*Y*Z);
load('../0/EtaPhi.mat'); disp(Energy(eta,phi,'../0/')/(etabar*X*Y*Z));
% X = 3.51; m = 7.6886; E/m = 9.621184981050352
eta = permute(eta,[3,1,2]); phi = permute(phi,[3,1,2]);
Margin = [5 5]; gcfPosition = [10 10 [2*N 2.33*N]/2 + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A1,B1] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[8 5.5 7],6,3,'~/Desktop/untitled');
save ~/Desktop/AB.mat A1 B1;

cd('~/Desktop/DoublyDegenerateTernary/NumericalSimulations/OptimalmFine/zeta0p6/Code');
load('../1/arguments.mat'); disp(etabar*X*Y*Z);
load('../1/EtaPhi.mat'); disp(Energy(eta,phi,'../1/')/(etabar*X*Y*Z));
% X = 3.51; m = 11.574192; E/m = 9.598333950174645
Margin = [5 5]; gcfPosition = [10 10 [2*N 2.33*N]/2 + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A2,B2] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[8 5.5 7],6,3,'~/Desktop/untitled');
save ~/Desktop/AB.mat A2 B2 -append;

cd('~/Desktop/DoublyDegenerateTernary/NumericalSimulations/OptimalmFine/zeta1/Code');
load('../0/arguments.mat'); disp(etabar*X*Y*Z);
load('../0/EtaPhi.mat'); disp(Energy(eta,phi,'../0/')/(etabar*X*Y*Z));
% X = 3.51; m = 7.1262; E/m = 10.374865134614694
eta = permute(eta,[3,1,2]); phi = permute(phi,[3,1,2]);
Margin = [5 5]; gcfPosition = [10 10 [2*N 2.33*N]/2 + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A3,B3] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[8 5.5 7],6,3,'~/Desktop/untitled');
save ~/Desktop/AB.mat A3 B3 -append;

cd('~/Desktop/DoublyDegenerateTernary/NumericalSimulations/OptimalmFine/zeta1/Code');
load('../1/arguments.mat'); disp(etabar*X*Y*Z);
load('../1/EtaPhi.mat'); disp(Energy(eta,phi,'../1/')/(etabar*X*Y*Z));
% X = 3.6855; m = 11.8021008; E/m = 10.396406054220616
Margin = [5 5]; gcfPosition = [10 10 [2*N 2.33*N]/2 + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A4,B4] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[8 5.5 7],6,3,'~/Desktop/untitled');
save ~/Desktop/AB.mat A4 B4 -append;


rectangleWidth = 6;
A = zeros(512*1+rectangleWidth*2,512*4+rectangleWidth*5,3);
j = 1;
i = 1;
A(512*(j-1)+rectangleWidth*j+1:512*j+rectangleWidth*j,512*(i-1)+rectangleWidth*i+1:512*i+rectangleWidth*i,:) = A1((1:512)+rectangleWidth,(1:512)+rectangleWidth,:);
i = 2;
A(512*(j-1)+rectangleWidth*j+1:512*j+rectangleWidth*j,512*(i-1)+rectangleWidth*i+1:512*i+rectangleWidth*i,:) = A2((1:512)+rectangleWidth,(1:512)+rectangleWidth,:);
i = 3;
A(512*(j-1)+rectangleWidth*j+1:512*j+rectangleWidth*j,512*(i-1)+rectangleWidth*i+1:512*i+rectangleWidth*i,:) = A3((1:512)+rectangleWidth,(1:512)+rectangleWidth,:);
i = 4;
A(512*(j-1)+rectangleWidth*j+1:512*j+rectangleWidth*j,512*(i-1)+rectangleWidth*i+1:512*i+rectangleWidth*i,:) = A4((1:512)+rectangleWidth,(1:512)+rectangleWidth,:);
imshow(A);
imwrite(A,'~/Desktop/cross.png');
save ~/Desktop/AB.mat A -append;



rectangleWidth = 3;
B = repmat(uint8(255),size(B1,1),size(B1,2)*4,3);
j = 1;
i = 1;
B(:,1+(i-1)*size(B1,2):i*size(B1,2),:) = B1;
i = 2;
B(:,1+(i-1)*size(B1,2):i*size(B1,2),:) = B2;
i = 3;
B(:,1+(i-1)*size(B1,2):i*size(B1,2),:) = B3;
i = 4;
B(:,1+(i-1)*size(B1,2):i*size(B1,2),:) = B4;
imshow(B);
imwrite(B,'~/Desktop/3D.png');
save ~/Desktop/AB.mat B -append;




function [A,B] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,camposRatio,rectangleWidth,boxWidth,name)
if nargin == 2
    load('arguments.mat','M','N','P','X','Y','Z');
else
    [M, N, P] = size(eta);
end
A = zeros(M+rectangleWidth*2,P+rectangleWidth*2,3);
A((1:M)+rectangleWidth,(1:P)+rectangleWidth,:) = squeeze(eta(:,end/2+1,:)).*reshape([211, 95,183]/...
    255-[1 1 1],1,1,[]) + squeeze(phi(:,end/2+1,:)).*reshape([220,220, 98]...
    /255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]);
A = flip(permute(A,[2,1,3]));
% imwrite(A,[name '.png']);

close all; figure('Visible','off');
box on;
% axis off;
axis equal; axis([0 X 0 Y 0 Z]);
set(gca,'XTick',[],'YTick',[],'ZTick',[],'Position',gcaPosition);
set(gca,'Color','none','LineWidth',boxWidth); set(gcf,'Position',gcfPosition,...
    'PaperUnits','Points','PaperSize',gcfPosition(3:4));
eta = cat(1,eta,eta(1,:,:)); eta = cat(2,eta,eta(:,1,:)); eta = cat(3,eta,eta(:,:,1));
phi = cat(1,phi,phi(1,:,:)); phi = cat(2,phi,phi(:,1,:)); phi = cat(3,phi,phi(:,:,1));
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),eta,1/2)),'FaceColor',...
    [211, 95,183]/255,'FaceAlpha',1  ,'EdgeColor','none',...
    'AmbientStrength',0.5,'DiffuseStrength',1,'SpecularStrength',...
    1,'SpecularExponent',20,'SpecularColorReflectance',0.4,'BackFaceLighting','lit');
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),phi+eta,1/2)),...
    'FaceColor',[220,220, 98]/255,'FaceAlpha',0.3,'EdgeColor','none',...
    'AmbientStrength',0.85,'DiffuseStrength',0,'SpecularStrength',0,...
    'SpecularExponent',1,'SpecularColorReflectance',0);
campos(camposRatio.*[X Y Z]); camroll(0); camlight('headlight'); lighting phong;
B = print(gcf, '-RGBImage', '-r0');
% print(gcf, [name '.png'], '-dpng', '-r0');
end














% cd('~/scr/gsbOptimalmFine/zeta0p6/Code');
% load('../0/arguments.mat'); disp(etabar*X*Y*Z);
% load('../0/EtaPhi.mat'); disp(Energy(eta,phi,'../0/')/(etabar*X*Y*Z));
% % E/m = 
% eta = permute(eta,[2,1,3]); phi = permute(phi,[2,1,3]);
% Margin = [5 5]; gcfPosition = [10 10 [2*N 2.33*N]/2 + 2*Margin];
% gcaPosition = gcfPosition(3:4) - 2*Margin;
% gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
% [A1,B1] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[8 5.5 7],6,3,'~/Desktop/untitled');
% save ~/AB.mat A1 B1;
% 
% cd('~/scr/gsbOptimalmFine/zeta0p6/Code');
% load('../1/arguments.mat'); disp(etabar*X*Y*Z);
% load('../1/EtaPhi.mat'); disp(Energy(eta,phi,'../1/')/(etabar*X*Y*Z));
% % E/m = 
% Margin = [5 5]; gcfPosition = [10 10 [2*N 2.33*N]/2 + 2*Margin];
% gcaPosition = gcfPosition(3:4) - 2*Margin;
% gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
% [A2,B2] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[8 5.5 7],6,3,'~/Desktop/untitled');
% save ~/AB.mat A2 B2 -append;
% 
% cd('~/scr/gsbOptimalmFine/zeta1/Code');
% load('../0/arguments.mat'); disp(etabar*X*Y*Z);
% load('../0/EtaPhi.mat'); disp(Energy(eta,phi,'../0/')/(etabar*X*Y*Z));
% % E/m = 
% eta = permute(eta,[2,1,3]); phi = permute(phi,[2,1,3]);
% Margin = [5 5]; gcfPosition = [10 10 [2*N 2.33*N]/2 + 2*Margin];
% gcaPosition = gcfPosition(3:4) - 2*Margin;
% gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
% [A3,B3] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[8 5.5 7],6,3,'~/Desktop/untitled');
% save ~/AB.mat A3 B3 -append;
% 
% cd('~/scr/gsbOptimalmFine/zeta1/Code');
% load('../1/arguments.mat'); disp(etabar*X*Y*Z);
% load('../1/EtaPhi.mat'); disp(Energy(eta,phi,'../1/')/(etabar*X*Y*Z));
% % E/m = 
% Margin = [5 5]; gcfPosition = [10 10 [2*N 2.33*N]/2 + 2*Margin];
% gcaPosition = gcfPosition(3:4) - 2*Margin;
% gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
% [A4,B4] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[8 5.5 7],6,3,'~/Desktop/untitled');
% save ~/AB.mat A4 B4 -append;
% 
% 
% rectangleWidth = 6;
% A = zeros(512*1+rectangleWidth*2,512*4+rectangleWidth*5,3);
% j = 1;
% i = 1;
% A(512*(j-1)+rectangleWidth*j+1:512*j+rectangleWidth*j,512*(i-1)+rectangleWidth*i+1:512*i+rectangleWidth*i,:) = A1((1:512)+rectangleWidth,(1:512)+rectangleWidth,:);
% i = 2;
% A(512*(j-1)+rectangleWidth*j+1:512*j+rectangleWidth*j,512*(i-1)+rectangleWidth*i+1:512*i+rectangleWidth*i,:) = A2((1:512)+rectangleWidth,(1:512)+rectangleWidth,:);
% i = 3;
% A(512*(j-1)+rectangleWidth*j+1:512*j+rectangleWidth*j,512*(i-1)+rectangleWidth*i+1:512*i+rectangleWidth*i,:) = A3((1:512)+rectangleWidth,(1:512)+rectangleWidth,:);
% i = 4;
% A(512*(j-1)+rectangleWidth*j+1:512*j+rectangleWidth*j,512*(i-1)+rectangleWidth*i+1:512*i+rectangleWidth*i,:) = A4((1:512)+rectangleWidth,(1:512)+rectangleWidth,:);
% imshow(A);
% imwrite(A,'~/cross.png');
% save ~/AB.mat A -append;
% 
% 
% 
% rectangleWidth = 3;
% B = repmat(uint8(255),size(B1,1),size(B1,2)*4,3);
% j = 1;
% i = 1;
% B(:,1+(i-1)*size(B1,2):i*size(B1,2),:) = B1;
% i = 2;
% B(:,1+(i-1)*size(B1,2):i*size(B1,2),:) = B2;
% i = 3;
% B(:,1+(i-1)*size(B1,2):i*size(B1,2),:) = B3;
% i = 4;
% B(:,1+(i-1)*size(B1,2):i*size(B1,2),:) = B4;
% imshow(B);
% imwrite(B,'~/3D.png');
% save ~/AB.mat B -append;
% 
% 
% 
% 
% function [A,B] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,camposRatio,rectangleWidth,boxWidth,name)
% if nargin == 2
%     load('arguments.mat','M','N','P','X','Y','Z');
% else
%     [M, N, P] = size(eta);
% end
% A = zeros(M+rectangleWidth*2,P+rectangleWidth*2,3);
% A((1:M)+rectangleWidth,(1:P)+rectangleWidth,:) = squeeze(eta(:,end/2,:)).*reshape([211, 95,183]/...
%     255-[1 1 1],1,1,[]) + squeeze(phi(:,end/2,:)).*reshape([220,220, 98]...
%     /255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]);
% A = flip(permute(A,[2,1,3]));
% % imwrite(A,[name '.png']);
% 
% close all; figure('Visible','off');
% box on;
% % axis off;
% axis equal; axis([0 X 0 Y 0 Z]);
% set(gca,'XTick',[],'YTick',[],'ZTick',[],'Position',gcaPosition);
% set(gca,'Color','none','LineWidth',boxWidth); set(gcf,'Position',gcfPosition,...
%     'PaperUnits','Points','PaperSize',gcfPosition(3:4));
% eta = cat(1,eta,eta(1,:,:)); eta = cat(2,eta,eta(:,1,:)); eta = cat(3,eta,eta(:,:,1));
% phi = cat(1,phi,phi(1,:,:)); phi = cat(2,phi,phi(:,1,:)); phi = cat(3,phi,phi(:,:,1));
% set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),eta,1/2)),'FaceColor',...
%     [211, 95,183]/255,'FaceAlpha',1  ,'EdgeColor','none',...
%     'AmbientStrength',0.5,'DiffuseStrength',1,'SpecularStrength',...
%     1,'SpecularExponent',20,'SpecularColorReflectance',0.4,'BackFaceLighting','lit');
% set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),phi+eta,1/2)),...
%     'FaceColor',[220,220, 98]/255,'FaceAlpha',0.3,'EdgeColor','none',...
%     'AmbientStrength',0.85,'DiffuseStrength',0,'SpecularStrength',0,...
%     'SpecularExponent',1,'SpecularColorReflectance',0);
% campos(camposRatio.*[X Y Z]); camroll(0); camlight('headlight'); lighting phong;
% B = print(gcf, '-RGBImage', '-r0');
% % print(gcf, [name '.png'], '-dpng', '-r0');
% end

==> images/NumericalSimulations/3D/plotLiposome.m <==
cd('~/Desktop/NumericalSimulations/3Dhbn/500l1/Code');
load('arguments.mat'); load('../Liposome/EtaPhi.mat');
% disp(etabar*X*Y*Z);
% disp(Energy(eta,phi));
% 
Margin = [0 0]; gcfPosition = [10 10 [N 1*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A1,B1] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,1/2 ...%(20+3/2)/4
    ],3,3,['~/Dropbox/ManuscriptDoublyDegenerateTernary/' ...
    'images/NumericalSimulations/3D/Liposome1']);
% 
% 
% 
cd('~/Desktop/NumericalSimulations/3Dhbn/500l2/Code');
load('arguments.mat'); load('../Liposome/EtaPhi.mat');
% disp(etabar*X*Y*Z);
% disp(Energy(eta,phi));
% 
Margin = [0 0]; gcfPosition = [10 10 [N 1*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A2,B2] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,1/2 ...%(20+3/2)/4
    ],3,3,['~/Dropbox/ManuscriptDoublyDegenerateTernary/' ...
    'images/NumericalSimulations/3D/Liposome2']);
% 
cd('~/Desktop/NumericalSimulations/3Dhbn/500l2p5/Code');
load('arguments.mat'); load('../Liposome/EtaPhi.mat');
% disp(etabar*X*Y*Z);
% disp(Energy(eta,phi));
% 
Margin = [0 0]; gcfPosition = [10 10 [N 1*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A3,B3] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,1/2 ...%(20+3/2)/4
    ],3,3,['~/Dropbox/ManuscriptDoublyDegenerateTernary/' ...
    'images/NumericalSimulations/3D/Liposome2p4']);
% 
% 
cd('~/Desktop/NumericalSimulations/3Dhbn/500l3/Code');
load('arguments.mat'); load('../Liposome/EtaPhi66.mat');
% disp(etabar*X*Y*Z);
% disp(Energy(eta,phi));
% 
Margin = [0 0]; gcfPosition = [10 10 [N 1*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A4,B4] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,1/2 ...%(20+3/2)/4
    ],3,3,['~/Dropbox/ManuscriptDoublyDegenerateTernary/' ...
    'images/NumericalSimulations/3D/Liposome7']);



rectangleWidth = 3;
A = zeros(256*1+rectangleWidth*2,256*4+rectangleWidth*5,3);
j = 1;
i = 1;
A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A1((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 2;
A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A2((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 3;
A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A3((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 4;
A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A4((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
imshow(A);
imwrite(A,'~/Desktop/cross.png');



B = repmat(uint8(255),512,(256*4+rectangleWidth*5)*2,3);
j = 1;
i = 1;
B((1:size(B1,1))+(size(B,1)-size(B1,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B1;
i = 2;
B((1:size(B2,1))+(size(B,1)-size(B2,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B2;
i = 3;
B((1:size(B3,1))+(size(B,1)-size(B3,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B3;
i = 4;
B((1:size(B4,1))+(size(B,1)-size(B4,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B4;

imshow(B);
imwrite(B(4:end,:,:),'~/Desktop/untitled.png');







function [A,B] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,camposRatio,rectangleWidth,boxWidth,name)
if nargin == 2
    load('arguments.mat','M','N','P','X','Y','Z');
else
    [M, N, P] = size(eta);
end
A = zeros(M+rectangleWidth*2,P+rectangleWidth*2,3);
A((1:M)+rectangleWidth,(1:P)+rectangleWidth,:) = squeeze(eta(:,end/2,:)).*reshape([211, 95,183]/...
    255-[1 1 1],1,1,[]) + squeeze(phi(:,end/2,:)).*reshape([220,220, 98]...
    /255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]);
A = flip(flip(permute(A,[2,1,3])),2);
% imwrite(A,[name '.png']);

close all;
% box on;
axis off;
axis equal; axis([0 X 0 Y 0 Z]);
set(gca,'XTick',[],'YTick',[],'ZTick',[],'Position',gcaPosition);
set(gca,'Color','none','LineWidth',boxWidth); set(gcf,'Position',gcfPosition,...
    'PaperUnits','Points','PaperSize',gcfPosition(3:4));
eta = cat(1,eta,eta(1,:,:)); eta = cat(2,eta,eta(:,1,:)); eta = cat(3,eta,eta(:,:,1));
phi = cat(1,phi,phi(1,:,:)); phi = cat(2,phi,phi(:,1,:)); phi = cat(3,phi,phi(:,:,1));
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),eta,1/2)),'FaceColor',...
    [211, 95,183]/255,'FaceAlpha',1  ,'EdgeColor','none',...
    'AmbientStrength',0.5,'DiffuseStrength',1,'SpecularStrength',...
    1,'SpecularExponent',20,'SpecularColorReflectance',0.4);
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),phi+eta,1/2)),...
    'FaceColor',[220,220, 98]/255,'FaceAlpha',0.3,'EdgeColor','none',...
    'AmbientStrength',0.85,'DiffuseStrength',0,'SpecularStrength',0,...
    'SpecularExponent',1,'SpecularColorReflectance',0);
campos(camposRatio.*[X Y Z]); camroll(0); camlight('headlight'); lighting phong;
B = print(gcf, '-RGBImage', '-r0');
% print(gcf, [name '.png'], '-dpng', '-r0');
end

==> images/NumericalSimulations/3D/plotLiposomeHole.m <==
cd('~/Desktop/NumericalSimulations/500l3hole/hbn/Code')
load('arguments.mat');

load('../Hole/EtaPhi0.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.456798799519149
Margin = [0 0]; gcfPosition = [10 10 [N 1.4*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A1,B1] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,(20+3/2)/4],3,3,'~/utl');
% 
load('../Hole/EtaPhi7.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.430893044620280
Margin = [0 0]; gcfPosition = [10 10 [N 1.4*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A2,B2] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,(20+3/2)/4],3,3,'~/utl');
% 
cd('~/Desktop/NumericalSimulations/500l3hole/gsb/Code')
load('arguments.mat');

load('../Hole/EtaPhi1.300000.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.418723801266150
Margin = [0 0]; gcfPosition = [10 10 [N 1.4*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A3,B3] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,(20+3/2)/4],3,3,'~/utl');
% 
load('../Hole/EtaPhi2.400000.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.391977132910585
Margin = [0 0]; gcfPosition = [10 10 [N 1.4*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A4,B4] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,(20+3/2)/4],3,3,'~/utl');
% 
load('../Hole/EtaPhi2.500000.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.386185276767977
Margin = [0 0]; gcfPosition = [10 10 [N 1.4*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A5,B5] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,(20+3/2)/4],3,3,'~/utl');
% 
load('../Hole/EtaPhi2.600000.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.378583798338175
Margin = [0 0]; gcfPosition = [10 10 [N 1.4*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A6,B6] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,(20+3/2)/4],3,3,'~/utl');
% 
load('../Hole/EtaPhi6.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.377676256800317
Margin = [0 0]; gcfPosition = [10 10 [N 1.4*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A7,B7] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,(20+3/2)/4],3,3,'~/utl');



rectangleWidth = 3;
A = zeros(256*1+rectangleWidth*2,256*7+rectangleWidth*8,3);
j = 1;
i = 1;
A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A1((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 2;
A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A2((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 3;
A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A3((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 4;
A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A4((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 5;
A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A5((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 6;
A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A6((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 7;
A(256*(j-1)+rectangleWidth*j+1:256*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A7((1:256)+rectangleWidth,(1:256)+rectangleWidth,:);
imshow(A);
imwrite(A,'~/Desktop/cross.png');



rectangleWidth = 3;
B = repmat(uint8(255),716,(256*7+rectangleWidth*8)*2,3);
j = 1;
i = 1;
B((1:size(B1,1))+(size(B,1)-size(B1,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B1;
i = 2;
B((1:size(B2,1))+(size(B,1)-size(B2,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B2;
i = 3;
B((1:size(B3,1))+(size(B,1)-size(B3,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B3;
i = 4;
B((1:size(B3,1))+(size(B,1)-size(B3,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B4;
i = 5;
B((1:size(B3,1))+(size(B,1)-size(B3,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B5;
i = 6;
B((1:size(B3,1))+(size(B,1)-size(B3,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B6;
i = 7;
B((1:size(B3,1))+(size(B,1)-size(B3,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B7;
imshow(B);
imwrite(B(105:end-95,:,:),'~/Desktop/3D.png');








function [A,B] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,camposRatio,rectangleWidth,boxWidth,name)
if nargin == 2
    load('arguments.mat','M','N','P','X','Y','Z');
else
    [M, N, P] = size(eta);
end
A = zeros(M+rectangleWidth*2,P+rectangleWidth*2,3);
A((1:M)+rectangleWidth,(1:P)+rectangleWidth,:) = squeeze(eta(:,end/2,:)).*reshape([211, 95,183]/...
    255-[1 1 1],1,1,[]) + squeeze(phi(:,end/2,:)).*reshape([220,220, 98]...
    /255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]);
A = flip(flip(permute(A,[2,1,3])),2);
% imwrite(A,[name '.png']);

close all;
% box on;
axis off;
axis equal; axis([0 X 0 Y 0 Z]);
set(gca,'XTick',[],'YTick',[],'ZTick',[],'Position',gcaPosition);
set(gca,'Color','none','LineWidth',boxWidth); set(gcf,'Position',gcfPosition,...
    'PaperUnits','Points','PaperSize',gcfPosition(3:4));
eta = cat(1,eta,eta(1,:,:)); eta = cat(2,eta,eta(:,1,:)); eta = cat(3,eta,eta(:,:,1));
phi = cat(1,phi,phi(1,:,:)); phi = cat(2,phi,phi(:,1,:)); phi = cat(3,phi,phi(:,:,1));
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),eta,1/2)),'FaceColor',...
    [211, 95,183]/255,'FaceAlpha',1  ,'EdgeColor','none',...
    'AmbientStrength',0.5,'DiffuseStrength',1,'SpecularStrength',...
    1,'SpecularExponent',20,'SpecularColorReflectance',0.4);
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),phi+eta,1/2)),...
    'FaceColor',[220,220, 98]/255,'FaceAlpha',0.3,'EdgeColor','none',...
    'AmbientStrength',0.85,'DiffuseStrength',0,'SpecularStrength',0,...
    'SpecularExponent',1,'SpecularColorReflectance',0);
campos(camposRatio.*[X Y Z]); camroll(0); camlight('headlight'); lighting phong;
B = print(gcf, '-RGBImage', '-r0');
% print(gcf, [name '.png'], '-dpng', '-r0');
end

==> images/NumericalSimulations/3D/plotTorus.m <==
cd('~/Desktop/NumericalSimulations/3Dhbn/trsBig/Code')
load('arguments.mat');

load('../TrsBig/EtaPhi63.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.252318941203562
Margin = [0 0]; gcfPosition = [10 10 [N 0.98*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A1,B1] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,(20+1/2)/2],3,3,'~/utl');


cd('~/Desktop/NumericalSimulations/3Dhbn/clfBig/Code')
load('arguments.mat');

load('../ClfBig/EtaPhi.mat');
% disp(etabar*X*Y*Z);disp(Energy(eta,phi));disp(Energy(eta,phi)/(etabar*X*Y*Z));
% E/m = 10.252417551878180
Margin = [0 0]; gcfPosition = [10 10 [N 0.98*N] + 2*Margin];
gcaPosition = gcfPosition(3:4) - 2*Margin;
gcaPosition = Margin./gcaPosition; gcaPosition = [gcaPosition, 1-2*gcaPosition];
[A2,B2] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,[-7,1/2,(20+1/2)/2],3,3,'~/utl');






rectangleWidth = 3;
A = zeros(128*1+rectangleWidth*2,256*2+rectangleWidth*3,3);
j = 1;
i = 1;
A(128*(j-1)+rectangleWidth*j+1:128*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A1((1:128)+rectangleWidth,(1:256)+rectangleWidth,:);
i = 2;
A(128*(j-1)+rectangleWidth*j+1:128*j+rectangleWidth*j,256*(i-1)+rectangleWidth*i+1:256*i+rectangleWidth*i,:) = A2((1:128)+rectangleWidth,(1:256)+rectangleWidth,:);
A([1 end],:,:) = 218/255; A(:,[1 end],:) = 218/255; A([4:end-3],(end+1)/2+[-1 1],:) = 109/255;
imshow(A);
imwrite(A,'~/Desktop/cross.png');


rectangleWidth = 3;
B = repmat(uint8(255),502,(256*2+rectangleWidth*3)*2,3);
j = 1;
i = 1;
B((1:size(B1,1))+(size(B,1)-size(B1,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B1;
i = 2;
B((1:size(B2,1))+(size(B,1)-size(B2,1))/2,2*(256*(i-1)+rectangleWidth*i)+1:2*(256*i+rectangleWidth*i),:) = B2;
imshow(B);
imwrite(B(64:end-59,:,:),'~/Desktop/3D.png');








function [A,B] = plot3d(eta,phi,X,Y,Z,gcfPosition,gcaPosition,camposRatio,rectangleWidth,boxWidth,name)
if nargin == 2
    load('arguments.mat','M','N','P','X','Y','Z');
else
    [M, N, P] = size(eta);
end
A = zeros(M+rectangleWidth*2,P+rectangleWidth*2,3);
A((1:M)+rectangleWidth,(1:P)+rectangleWidth,:) = squeeze(eta(:,end/2,:)).*reshape([211, 95,183]/...
    255-[1 1 1],1,1,[]) + squeeze(phi(:,end/2,:)).*reshape([220,220, 98]...
    /255-[1 1 1],1,1,[])+reshape([1 1 1],1,1,[]);
A = flip(flip(permute(A,[2,1,3])),2);
% imwrite(A,[name '.png']);

close all;
% box on;
axis off;
axis equal; axis([0 X 0 Y 0 Z]);
set(gca,'XTick',[],'YTick',[],'ZTick',[],'Position',gcaPosition);
set(gca,'Color','none','LineWidth',boxWidth); set(gcf,'Position',gcfPosition,...
    'PaperUnits','Points','PaperSize',gcfPosition(3:4));
eta = cat(1,eta,eta(1,:,:)); eta = cat(2,eta,eta(:,1,:)); eta = cat(3,eta,eta(:,:,1));
phi = cat(1,phi,phi(1,:,:)); phi = cat(2,phi,phi(:,1,:)); phi = cat(3,phi,phi(:,:,1));
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),eta,1/2)),'FaceColor',...
    [211, 95,183]/255,'FaceAlpha',1  ,'EdgeColor','none',...
    'AmbientStrength',0.5,'DiffuseStrength',1,'SpecularStrength',...
    1,'SpecularExponent',20,'SpecularColorReflectance',0.4);
set(patch(isosurface(X/N*(0:N),Y/M*(0:M),Z/P*(0:P),phi+eta,1/2)),...
    'FaceColor',[220,220, 98]/255,'FaceAlpha',0.3,'EdgeColor','none',...
    'AmbientStrength',0.85,'DiffuseStrength',0,'SpecularStrength',0,...
    'SpecularExponent',1,'SpecularColorReflectance',0);
campos(camposRatio.*[X Y Z]); camroll(0); camlight('headlight'); lighting phong;
B = print(gcf, '-RGBImage', '-r0');
% print(gcf, [name '.png'], '-dpng', '-r0');
end

==> images/imageRecover.m <==
A = imread('ScreenShotSphericalMicelle.png');

xoffset = 10.3; xincrement = 10.3;
yoffset = 1; yincrement = 10.31;

% A(round(yoffset:yincrement:end),round(xoffset:xincrement:end),[1 3]) = 0;
% A(round(yoffset:yincrement:end),round(xoffset:xincrement:end),2) = 255;
% imwrite(A,'SphericalMicelle.png');

A = A(round(yoffset:yincrement:end),round(xoffset:xincrement:end),:);
imwrite(A(9:78,9:75,:),'SphericalMicelle.png');

% A = imread('ScreenShotCylindricalMicelle.png');
% 
% xoffset = 3; xincrement = 10.31;
% yoffset = 5; yincrement = 10.28;
% 
% % A(round(yoffset:yincrement:end),round(xoffset:xincrement:end),[1 3]) = 0;
% % A(round(yoffset:yincrement:end),round(xoffset:xincrement:end),2) = 255;
% % imwrite(A,'CylindricalMicelle.png');
% 
% A = A(round(yoffset:yincrement:end),round(xoffset:xincrement:end),:);
% A(end-5:end,1:6,:)=255;
% imwrite(A(1:end-1,4:end,:),'CylindricalMicelle.png');

% A = imread('ScreenShotBilayerMembrane.png');
% 
% xoffset = 7; xincrement = 10.305;
% yoffset = 5; yincrement = 10.31;
% 
% % A(round(yoffset:yincrement:end),round(xoffset:xincrement:end),[1 3]) = 0;
% % A(round(yoffset:yincrement:end),round(xoffset:xincrement:end),2) = 255;
% % imwrite(A,'BilayerMembrane.png');
% 
% A = A(round(yoffset:yincrement:end),round(xoffset:xincrement:end),:);
% imwrite(A(5:end-3,3:end-2,:),'BilayerMembrane.png');

==> images/plotW.m <==
close all;

W = @(u,v) 18*(u-u.^2).^2 + 27*(min(v,0).^2 + max(v-1,0).^2 + max(u+v-1,0).^2)/2;
% fcontour(@(u,v) NonlinearMap(W(u,v)),[-0.26 1.23 -0.35 1.28],...
%     'LevelList',(0:0.01:1).^2,'fill','on','MeshDensity',400);
u = linspace(-0.26,1.23,1000); v = linspace(-0.35,1.28,1000);
[uu,vv] = meshgrid(u,v); pcolor(uu,vv, NonlinearMap(W(uu,vv))); shading flat;
hold on;

plot([0 0 1 0],[0 1 0 0],'--','linewidth',0.8,'color','w');
set(gcf,'position',[10 10 560 550]);
set(gca,'position',[0.16 0.145 0.765 0.77],'fontsize',28,'TickDir','out');
xlabel('$u$','interpreter','latex','fontsize',32);
ylabel('$v$','interpreter','latex','fontsize',32);
title('$W(u,v)$','interpreter','latex','fontsize',36);
xticks([0 0.5 1]); yticks([0 0.5 1]); axis equal; box off;
colorbarHandle = colorbar; caxis([0,sqrt(1.5)]);
set(colorbarHandle,'YTickLabel',NonlinearInverseMap(get(colorbarHandle,'YTick')));
axis([-0.26 1.23 -0.35 1.28]);

function y = NonlinearMap(x)
y = x.^0.5;
end

function y = NonlinearInverseMap(x)
y = round(x.^(1/0.5)*1e2)/1e2;
end
